Reversing the Mostar line-graph inequality with long pendant paths

Let $K_t$ be obtained by attaching a pendant path of length $t$ to a fixed rooted graph $K$. We prove that $\mathrm{Mo}(L(K_t))-\mathrm{Mo}(K_t)$, the difference between its line-graph and original Mostar indices, is exactly affine on each parity class beyond a sharp uniform cutoff. The slope depends on distance-level neighbor counts and is positive for every non-bipartite core. Triangle chains give infinitely many graphs with $\mathrm{Mo}(L(G))>\mathrm{Mo}(G)$ at every positive cyclomatic number $c$, with maximum degree three, resolving Alex-Indulal Problem 3.3. At zero slope, a cactus branch-mass formula decides equality; identical vertex profiles need not give identical intercepts. Fixed cores giving equality for all sufficiently long attachments exist exactly when $c$ is odd. Maximum degree three suffices, and at every even $c$ a binary-tree construction gives equality on one eventual parity class.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Kerem Kat

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/Makefile <==
.DEFAULT_GOAL := check
PYTHON := uv run --frozen python

.PHONY: check intercept-distance intercept-distance-data
check:
	$(PYTHON) -m src.verify
	$(PYTHON) -m src.intercepts

intercept-distance:
	$(PYTHON) -m src.intercepts --distance

intercept-distance-data:
	$(PYTHON) -m src.intercepts --distance --write


==> anc/README.md <==
# Verification

Install uv, then run from this directory:

```sh
make check                 # Ordinary finite checks
make intercept-distance    # Seven-cycle core-distance replay
```

Atlas rows use connected representatives; ranges are inclusive. m is the core's edge count, T=max(1,m). Direct checks recompute indices of attached graphs and their line graphs. Core checks insert core and line-core distance invariants into the comparison formula. Some routines and formulas are shared.

| Check | Scope and method |
| --- | --- |
| Attachments | Atlas orders 1..7, every root; direct at t=T,T+1,T+2 and t=m-1 when m>=2. |
| Through-mass | Atlas orders 2..6, all incident-edge pairs; mass differences vs line-graph nearer-edge count differences. |
| Bipartite masses | Bipartite atlas orders 2..6, every root; mass formula vs core checks, plus cactus formula at zero-slope cactus roots. |
| Cactus slopes | Seeds 0..59, 1+(seed mod 6) blocks, every root; general vs cactus slope formulas. |
| Unicyclic intercepts | 150 samples, seed 73, roots 0 and last, zero-slope only; cactus formula vs core checks. |
| Uniform family | Core checks for prescribed cores at c=2..5; parameter arithmetic at c=2..25. |
| Sibling edits | 24 auxiliary cases; edit and cactus formulas vs core checks. |
| Seven-cycle witness | Saved hashes, metadata and arithmetic checked by default; optional core replay. |

These are finite checks; the proofs are analytical.



==> anc/data/exact_checks.json <==
{
  "atlas_penultimate_boundary_by_order": {
    "1": {
      "leaf_roots": 0,
      "nonleaf_roots": 0,
      "tested": 0
    },
    "2": {
      "leaf_roots": 0,
      "nonleaf_roots": 0,
      "tested": 0
    },
    "3": {
      "leaf_roots": 2,
      "nonleaf_roots": 4,
      "tested": 6
    },
    "4": {
      "leaf_roots": 6,
      "nonleaf_roots": 18,
      "tested": 24
    },
    "5": {
      "leaf_roots": 18,
      "nonleaf_roots": 87,
      "tested": 105
    },
    "6": {
      "leaf_roots": 85,
      "nonleaf_roots": 587,
      "tested": 672
    },
    "7": {
      "leaf_roots": 519,
      "nonleaf_roots": 5452,
      "tested": 5971
    }
  },
  "atlas_rooted_cases": 6781,
  "atlas_rooted_cases_by_order": {
    "1": 1,
    "2": 2,
    "3": 6,
    "4": 24,
    "5": 105,
    "6": 672,
    "7": 5971
  },
  "atlas_unique_path_cases": 1554,
  "cactus_rooted_cases": 715,
  "equality_family": {
    "differences": [
      0,
      -2,
      -4,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "even_cycles": [
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 7,
        "k": 2,
        "s": 5,
        "s_prime": 6
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 9,
        "k": 3,
        "s": 7,
        "s_prime": 8
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 11,
        "k": 4,
        "s": 9,
        "s_prime": 10
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 13,
        "k": 5,
        "s": 11,
        "s_prime": 12
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 15,
        "k": 6,
        "s": 13,
        "s_prime": 14
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 17,
        "k": 7,
        "s": 15,
        "s_prime": 16
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 19,
        "k": 8,
        "s": 17,
        "s_prime": 18
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 21,
        "k": 9,
        "s": 19,
        "s_prime": 20
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 23,
        "k": 10,
        "s": 21,
        "s_prime": 22
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 25,
        "k": 11,
        "s": 23,
        "s_prime": 24
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 27,
        "k": 12,
        "s": 25,
        "s_prime": 26
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 29,
        "k": 13,
        "s": 27,
        "s_prime": 28
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 31,
        "k": 14,
        "s": 29,
        "s_prime": 30
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 33,
        "k": 15,
        "s": 31,
        "s_prime": 32
      },
      {
        "B": -1,
        "B_prime": 0,
        "closed_form_checked_through": 35,
        "k": 16,
        "s": 33,
        "s_prime": 34
      }
    ],
    "two_paths": [
      {
        "ell_checked_through": 6,
        "k": 2
      },
      {
        "ell_checked_through": 8,
        "k": 3
      },
      {
        "ell_checked_through": 10,
        "k": 4
      },
      {
        "ell_checked_through": 12,
        "k": 5
      },
      {
        "ell_checked_through": 14,
        "k": 6
      }
    ]
  },
  "evidence": "exact finite regression; universal theorems are analytical",
  "leaf_path_family": {
    "core_cases": 126,
    "direct_lengths": "n, n+1 and n+2 for every core",
    "edge_rows": 3003,
    "integer_controls": [
      {
        "a": 5,
        "ell": 5,
        "line": 473,
        "mostar": 478,
        "q": -5
      },
      {
        "a": 4,
        "ell": 4,
        "line": 340,
        "mostar": 344,
        "q": -4
      },
      {
        "a": 3,
        "ell": 3,
        "line": 229,
        "mostar": 232,
        "q": -3
      },
      {
        "a": 2,
        "ell": 2,
        "line": 140,
        "mostar": 142,
        "q": -2
      },
      {
        "a": 1,
        "ell": 1,
        "line": 73,
        "mostar": 74,
        "q": -1
      },
      {
        "a": 1,
        "ell": 2,
        "line": 100,
        "mostar": 100,
        "q": 0
      },
      {
        "a": 1,
        "ell": 3,
        "line": 131,
        "mostar": 130,
        "q": 1
      },
      {
        "a": 1,
        "ell": 4,
        "line": 166,
        "mostar": 164,
        "q": 2
      },
      {
        "a": 1,
        "ell": 5,
        "line": 205,
        "mostar": 202,
        "q": 3
      },
      {
        "a": 1,
        "ell": 6,
        "line": 248,
        "mostar": 244,
        "q": 4
      },
      {
        "a": 1,
        "ell": 7,
        "line": 295,
        "mostar": 290,
        "q": 5
      }
    ],
    "root_extension_length": 2
  },
  "profile_obstruction": [
    {
      "B": 15,
      "B_prime": 18,
      "attachment_controls": [
        {
          "line": 170,
          "mostar": 168,
          "t": 9
        },
        {
          "line": 189,
          "mostar": 187,
          "t": 10
        },
        {
          "line": 208,
          "mostar": 206,
          "t": 11
        }
      ],
      "betas": [
        2,
        2
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          7
        ],
        [
          2,
          3
        ],
        [
          2,
          8
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "kind": "same_arc",
      "line_counts": [
        {
          "edges": [
            [
              0,
              5
            ],
            [
              0,
              1
            ]
          ],
          "nearer": [
            3,
            5
          ],
          "term": 2
        },
        {
          "edges": [
            [
              0,
              5
            ],
            [
              0,
              9
            ]
          ],
          "nearer": [
            4,
            1
          ],
          "term": -3
        },
        {
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              9
            ]
          ],
          "nearer": [
            6,
            1
          ],
          "term": -5
        },
        {
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ]
          ],
          "nearer": [
            4,
            5
          ],
          "term": -1
        },
        {
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              7
            ]
          ],
          "nearer": [
            4,
            1
          ],
          "term": 3
        },
        {
          "edges": [
            [
              1,
              2
            ],
            [
              1,
              7
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "nearer": [
            5,
            4
          ],
          "term": 1
        },
        {
          "edges": [
            [
              1,
              2
            ],
            [
              2,
              8
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              2,
              3
            ],
            [
              2,
              8
            ]
          ],
          "nearer": [
            4,
            1
          ],
          "term": 3
        },
        {
          "edges": [
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "nearer": [
            5,
            3
          ],
          "term": 2
        },
        {
          "edges": [
            [
              2,
              3
            ],
            [
              3,
              6
            ]
          ],
          "nearer": [
            6,
            1
          ],
          "term": 5
        },
        {
          "edges": [
            [
              3,
              4
            ],
            [
              3,
              6
            ]
          ],
          "nearer": [
            4,
            1
          ],
          "term": 3
        },
        {
          "edges": [
            [
              3,
              4
            ],
            [
              4,
              5
            ]
          ],
          "nearer": [
            5,
            4
          ],
          "term": -1
        },
        {
          "edges": [
            [
              4,
              5
            ],
            [
              0,
              5
            ]
          ],
          "nearer": [
            4,
            5
          ],
          "term": 1
        }
      ],
      "root": 0,
      "vertex_data": [
        [
          0,
          0,
          0,
          2
        ],
        [
          1,
          1,
          0,
          2
        ],
        [
          2,
          1,
          0,
          2
        ],
        [
          3,
          2,
          0,
          1
        ],
        [
          2,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1
        ],
        [
          4,
          1,
          0,
          0
        ],
        [
          2,
          1,
          0,
          0
        ],
        [
          3,
          1,
          0,
          0
        ]
      ]
    },
    {
      "B": 15,
      "B_prime": 16,
      "attachment_controls": [
        {
          "line": 168,
          "mostar": 168,
          "t": 9
        },
        {
          "line": 187,
          "mostar": 187,
          "t": 10
        },
        {
          "line": 206,
          "mostar": 206,
          "t": 11
        }
      ],
      "betas": [
        0,
        0
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          7
        ],
        [
          2,
          3
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ],
        [
          4,
          8
        ]
      ],
      "kind": "opposite_arcs",
      "line_counts": [
        {
          "edges": [
            [
              0,
              5
            ],
            [
              0,
              1
            ]
          ],
          "nearer": [
            4,
            4
          ],
          "term": 0
        },
        {
          "edges": [
            [
              0,
              5
            ],
            [
              0,
              9
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": -4
        },
        {
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              9
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": -4
        },
        {
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ]
          ],
          "nearer": [
            4,
            4
          ],
          "term": 0
        },
        {
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              7
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              1,
              2
            ],
            [
              1,
              7
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "nearer": [
            5,
            5
          ],
          "term": 0
        },
        {
          "edges": [
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "nearer": [
            4,
            4
          ],
          "term": 0
        },
        {
          "edges": [
            [
              2,
              3
            ],
            [
              3,
              6
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              3,
              4
            ],
            [
              3,
              6
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              3,
              4
            ],
            [
              4,
              5
            ]
          ],
          "nearer": [
            4,
            4
          ],
          "term": 0
        },
        {
          "edges": [
            [
              3,
              4
            ],
            [
              4,
              8
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              4,
              5
            ],
            [
              4,
              8
            ]
          ],
          "nearer": [
            5,
            1
          ],
          "term": 4
        },
        {
          "edges": [
            [
              4,
              5
            ],
            [
              0,
              5
            ]
          ],
          "nearer": [
            5,
            5
          ],
          "term": 0
        }
      ],
      "root": 0,
      "vertex_data": [
        [
          0,
          0,
          0,
          2
        ],
        [
          1,
          1,
          0,
          2
        ],
        [
          2,
          1,
          0,
          1
        ],
        [
          3,
          2,
          0,
          1
        ],
        [
          2,
          1,
          0,
          2
        ],
        [
          1,
          1,
          0,
          1
        ],
        [
          4,
          1,
          0,
          0
        ],
        [
          2,
          1,
          0,
          0
        ],
        [
          3,
          1,
          0,
          0
        ]
      ]
    }
  ],
  "records": [
    {
      "c": 1,
      "line": 4,
      "mostar": 4,
      "t": 1
    },
    {
      "c": 1,
      "line": 7,
      "mostar": 8,
      "t": 2
    },
    {
      "c": 1,
      "line": 14,
      "mostar": 12,
      "t": 3
    },
    {
      "c": 1,
      "line": 21,
      "mostar": 18,
      "t": 4
    },
    {
      "c": 1,
      "line": 28,
      "mostar": 24,
      "t": 5
    },
    {
      "c": 1,
      "line": 37,
      "mostar": 32,
      "t": 6
    },
    {
      "c": 1,
      "line": 46,
      "mostar": 40,
      "t": 7
    },
    {
      "c": 1,
      "line": 57,
      "mostar": 50,
      "t": 8
    },
    {
      "c": 1,
      "line": 68,
      "mostar": 60,
      "t": 9
    },
    {
      "c": 2,
      "line": 21,
      "mostar": 14,
      "t": 1
    },
    {
      "c": 2,
      "line": 29,
      "mostar": 20,
      "t": 2
    },
    {
      "c": 2,
      "line": 39,
      "mostar": 28,
      "t": 3
    },
    {
      "c": 2,
      "line": 51,
      "mostar": 36,
      "t": 4
    },
    {
      "c": 2,
      "line": 63,
      "mostar": 44,
      "t": 5
    },
    {
      "c": 2,
      "line": 77,
      "mostar": 54,
      "t": 6
    },
    {
      "c": 2,
      "line": 91,
      "mostar": 64,
      "t": 7
    },
    {
      "c": 2,
      "line": 105,
      "mostar": 76,
      "t": 8
    },
    {
      "c": 2,
      "line": 121,
      "mostar": 88,
      "t": 9
    },
    {
      "c": 2,
      "line": 137,
      "mostar": 102,
      "t": 10
    },
    {
      "c": 2,
      "line": 155,
      "mostar": 116,
      "t": 11
    },
    {
      "c": 2,
      "line": 173,
      "mostar": 132,
      "t": 12
    },
    {
      "c": 3,
      "line": 56,
      "mostar": 30,
      "t": 1
    },
    {
      "c": 3,
      "line": 69,
      "mostar": 40,
      "t": 2
    },
    {
      "c": 3,
      "line": 84,
      "mostar": 50,
      "t": 3
    },
    {
      "c": 3,
      "line": 101,
      "mostar": 60,
      "t": 4
    },
    {
      "c": 3,
      "line": 118,
      "mostar": 72,
      "t": 5
    },
    {
      "c": 3,
      "line": 135,
      "mostar": 84,
      "t": 6
    },
    {
      "c": 3,
      "line": 154,
      "mostar": 96,
      "t": 7
    },
    {
      "c": 3,
      "line": 173,
      "mostar": 110,
      "t": 8
    },
    {
      "c": 3,
      "line": 194,
      "mostar": 124,
      "t": 9
    },
    {
      "c": 3,
      "line": 215,
      "mostar": 140,
      "t": 10
    },
    {
      "c": 3,
      "line": 236,
      "mostar": 156,
      "t": 11
    },
    {
      "c": 3,
      "line": 259,
      "mostar": 174,
      "t": 12
    },
    {
      "c": 3,
      "line": 282,
      "mostar": 192,
      "t": 13
    },
    {
      "c": 3,
      "line": 307,
      "mostar": 212,
      "t": 14
    },
    {
      "c": 3,
      "line": 332,
      "mostar": 232,
      "t": 15
    },
    {
      "c": 4,
      "line": 109,
      "mostar": 52,
      "t": 1
    },
    {
      "c": 4,
      "line": 127,
      "mostar": 64,
      "t": 2
    },
    {
      "c": 4,
      "line": 147,
      "mostar": 78,
      "t": 3
    },
    {
      "c": 4,
      "line": 169,
      "mostar": 92,
      "t": 4
    },
    {
      "c": 4,
      "line": 191,
      "mostar": 106,
      "t": 5
    },
    {
      "c": 4,
      "line": 213,
      "mostar": 120,
      "t": 6
    },
    {
      "c": 4,
      "line": 237,
      "mostar": 136,
      "t": 7
    },
    {
      "c": 4,
      "line": 261,
      "mostar": 152,
      "t": 8
    },
    {
      "c": 4,
      "line": 285,
      "mostar": 168,
      "t": 9
    },
    {
      "c": 4,
      "line": 311,
      "mostar": 186,
      "t": 10
    },
    {
      "c": 4,
      "line": 337,
      "mostar": 204,
      "t": 11
    },
    {
      "c": 4,
      "line": 365,
      "mostar": 224,
      "t": 12
    },
    {
      "c": 4,
      "line": 393,
      "mostar": 244,
      "t": 13
    },
    {
      "c": 4,
      "line": 421,
      "mostar": 266,
      "t": 14
    },
    {
      "c": 4,
      "line": 451,
      "mostar": 288,
      "t": 15
    },
    {
      "c": 4,
      "line": 481,
      "mostar": 312,
      "t": 16
    },
    {
      "c": 4,
      "line": 513,
      "mostar": 336,
      "t": 17
    },
    {
      "c": 4,
      "line": 545,
      "mostar": 362,
      "t": 18
    },
    {
      "c": 5,
      "line": 180,
      "mostar": 80,
      "t": 1
    },
    {
      "c": 5,
      "line": 203,
      "mostar": 96,
      "t": 2
    },
    {
      "c": 5,
      "line": 228,
      "mostar": 112,
      "t": 3
    },
    {
      "c": 5,
      "line": 255,
      "mostar": 128,
      "t": 4
    },
    {
      "c": 5,
      "line": 282,
      "mostar": 146,
      "t": 5
    },
    {
      "c": 5,
      "line": 309,
      "mostar": 164,
      "t": 6
    },
    {
      "c": 5,
      "line": 338,
      "mostar": 182,
      "t": 7
    },
    {
      "c": 5,
      "line": 367,
      "mostar": 200,
      "t": 8
    },
    {
      "c": 5,
      "line": 396,
      "mostar": 220,
      "t": 9
    },
    {
      "c": 5,
      "line": 427,
      "mostar": 240,
      "t": 10
    },
    {
      "c": 5,
      "line": 458,
      "mostar": 260,
      "t": 11
    },
    {
      "c": 5,
      "line": 489,
      "mostar": 282,
      "t": 12
    },
    {
      "c": 5,
      "line": 522,
      "mostar": 304,
      "t": 13
    },
    {
      "c": 5,
      "line": 555,
      "mostar": 328,
      "t": 14
    },
    {
      "c": 5,
      "line": 590,
      "mostar": 352,
      "t": 15
    },
    {
      "c": 5,
      "line": 625,
      "mostar": 378,
      "t": 16
    },
    {
      "c": 5,
      "line": 660,
      "mostar": 404,
      "t": 17
    },
    {
      "c": 5,
      "line": 697,
      "mostar": 432,
      "t": 18
    },
    {
      "c": 5,
      "line": 734,
      "mostar": 460,
      "t": 19
    },
    {
      "c": 5,
      "line": 773,
      "mostar": 490,
      "t": 20
    },
    {
      "c": 5,
      "line": 812,
      "mostar": 520,
      "t": 21
    },
    {
      "c": 6,
      "line": 269,
      "mostar": 114,
      "t": 1
    },
    {
      "c": 6,
      "line": 297,
      "mostar": 132,
      "t": 2
    },
    {
      "c": 6,
      "line": 327,
      "mostar": 152,
      "t": 3
    },
    {
      "c": 6,
      "line": 359,
      "mostar": 172,
      "t": 4
    },
    {
      "c": 6,
      "line": 391,
      "mostar": 192,
      "t": 5
    },
    {
      "c": 6,
      "line": 423,
      "mostar": 212,
      "t": 6
    },
    {
      "c": 6,
      "line": 457,
      "mostar": 234,
      "t": 7
    },
    {
      "c": 6,
      "line": 491,
      "mostar": 256,
      "t": 8
    },
    {
      "c": 6,
      "line": 525,
      "mostar": 278,
      "t": 9
    },
    {
      "c": 6,
      "line": 561,
      "mostar": 300,
      "t": 10
    },
    {
      "c": 6,
      "line": 597,
      "mostar": 324,
      "t": 11
    },
    {
      "c": 6,
      "line": 633,
      "mostar": 348,
      "t": 12
    },
    {
      "c": 6,
      "line": 671,
      "mostar": 372,
      "t": 13
    },
    {
      "c": 6,
      "line": 709,
      "mostar": 398,
      "t": 14
    },
    {
      "c": 6,
      "line": 747,
      "mostar": 424,
      "t": 15
    },
    {
      "c": 6,
      "line": 787,
      "mostar": 452,
      "t": 16
    },
    {
      "c": 6,
      "line": 827,
      "mostar": 480,
      "t": 17
    },
    {
      "c": 6,
      "line": 869,
      "mostar": 510,
      "t": 18
    },
    {
      "c": 6,
      "line": 911,
      "mostar": 540,
      "t": 19
    },
    {
      "c": 6,
      "line": 953,
      "mostar": 572,
      "t": 20
    },
    {
      "c": 6,
      "line": 997,
      "mostar": 604,
      "t": 21
    },
    {
      "c": 6,
      "line": 1041,
      "mostar": 638,
      "t": 22
    },
    {
      "c": 6,
      "line": 1087,
      "mostar": 672,
      "t": 23
    },
    {
      "c": 6,
      "line": 1133,
      "mostar": 708,
      "t": 24
    },
    {
      "c": 7,
      "line": 376,
      "mostar": 154,
      "t": 1
    },
    {
      "c": 7,
      "line": 409,
      "mostar": 176,
      "t": 2
    },
    {
      "c": 7,
      "line": 444,
      "mostar": 198,
      "t": 3
    },
    {
      "c": 7,
      "line": 481,
      "mostar": 220,
      "t": 4
    },
    {
      "c": 7,
      "line": 518,
      "mostar": 244,
      "t": 5
    },
    {
      "c": 7,
      "line": 555,
      "mostar": 268,
      "t": 6
    },
    {
      "c": 7,
      "line": 594,
      "mostar": 292,
      "t": 7
    },
    {
      "c": 7,
      "line": 633,
      "mostar": 316,
      "t": 8
    },
    {
      "c": 7,
      "line": 672,
      "mostar": 342,
      "t": 9
    },
    {
      "c": 7,
      "line": 713,
      "mostar": 368,
      "t": 10
    },
    {
      "c": 7,
      "line": 754,
      "mostar": 394,
      "t": 11
    },
    {
      "c": 7,
      "line": 795,
      "mostar": 420,
      "t": 12
    },
    {
      "c": 7,
      "line": 838,
      "mostar": 448,
      "t": 13
    },
    {
      "c": 7,
      "line": 881,
      "mostar": 476,
      "t": 14
    },
    {
      "c": 7,
      "line": 924,
      "mostar": 504,
      "t": 15
    },
    {
      "c": 7,
      "line": 969,
      "mostar": 534,
      "t": 16
    },
    {
      "c": 7,
      "line": 1014,
      "mostar": 564,
      "t": 17
    },
    {
      "c": 7,
      "line": 1059,
      "mostar": 596,
      "t": 18
    },
    {
      "c": 7,
      "line": 1106,
      "mostar": 628,
      "t": 19
    },
    {
      "c": 7,
      "line": 1153,
      "mostar": 662,
      "t": 20
    },
    {
      "c": 7,
      "line": 1202,
      "mostar": 696,
      "t": 21
    },
    {
      "c": 7,
      "line": 1251,
      "mostar": 732,
      "t": 22
    },
    {
      "c": 7,
      "line": 1300,
      "mostar": 768,
      "t": 23
    },
    {
      "c": 7,
      "line": 1351,
      "mostar": 806,
      "t": 24
    },
    {
      "c": 7,
      "line": 1402,
      "mostar": 844,
      "t": 25
    },
    {
      "c": 7,
      "line": 1455,
      "mostar": 884,
      "t": 26
    },
    {
      "c": 7,
      "line": 1508,
      "mostar": 924,
      "t": 27
    },
    {
      "c": 8,
      "line": 501,
      "mostar": 200,
      "t": 1
    },
    {
      "c": 8,
      "line": 539,
      "mostar": 224,
      "t": 2
    },
    {
      "c": 8,
      "line": 579,
      "mostar": 250,
      "t": 3
    },
    {
      "c": 8,
      "line": 621,
      "mostar": 276,
      "t": 4
    },
    {
      "c": 8,
      "line": 663,
      "mostar": 302,
      "t": 5
    },
    {
      "c": 8,
      "line": 705,
      "mostar": 328,
      "t": 6
    },
    {
      "c": 8,
      "line": 749,
      "mostar": 356,
      "t": 7
    },
    {
      "c": 8,
      "line": 793,
      "mostar": 384,
      "t": 8
    },
    {
      "c": 8,
      "line": 837,
      "mostar": 412,
      "t": 9
    },
    {
      "c": 8,
      "line": 883,
      "mostar": 440,
      "t": 10
    },
    {
      "c": 8,
      "line": 929,
      "mostar": 470,
      "t": 11
    },
    {
      "c": 8,
      "line": 975,
      "mostar": 500,
      "t": 12
    },
    {
      "c": 8,
      "line": 1023,
      "mostar": 530,
      "t": 13
    },
    {
      "c": 8,
      "line": 1071,
      "mostar": 560,
      "t": 14
    },
    {
      "c": 8,
      "line": 1119,
      "mostar": 592,
      "t": 15
    },
    {
      "c": 8,
      "line": 1169,
      "mostar": 624,
      "t": 16
    },
    {
      "c": 8,
      "line": 1219,
      "mostar": 656,
      "t": 17
    },
    {
      "c": 8,
      "line": 1269,
      "mostar": 690,
      "t": 18
    },
    {
      "c": 8,
      "line": 1321,
      "mostar": 724,
      "t": 19
    },
    {
      "c": 8,
      "line": 1373,
      "mostar": 760,
      "t": 20
    },
    {
      "c": 8,
      "line": 1425,
      "mostar": 796,
      "t": 21
    },
    {
      "c": 8,
      "line": 1479,
      "mostar": 834,
      "t": 22
    },
    {
      "c": 8,
      "line": 1533,
      "mostar": 872,
      "t": 23
    },
    {
      "c": 8,
      "line": 1589,
      "mostar": 912,
      "t": 24
    },
    {
      "c": 8,
      "line": 1645,
      "mostar": 952,
      "t": 25
    },
    {
      "c": 8,
      "line": 1701,
      "mostar": 994,
      "t": 26
    },
    {
      "c": 8,
      "line": 1759,
      "mostar": 1036,
      "t": 27
    },
    {
      "c": 8,
      "line": 1817,
      "mostar": 1080,
      "t": 28
    },
    {
      "c": 8,
      "line": 1877,
      "mostar": 1124,
      "t": 29
    },
    {
      "c": 8,
      "line": 1937,
      "mostar": 1170,
      "t": 30
    }
  ],
  "schema": 14,
  "scope": "All connected graph-atlas representatives of order 1..7, every root, attachment identities and direct parity constants at t=T,T+1,T+2 with T=max(1,m); root-degree boundary law at t=m-1 for every m>=2; independent sharp-threshold star controls m=0..12; including the cyclomatic parity law and uniform reversal bound for non-bipartite cores; independent uniform-threshold controls; triangle chains c=1..8, t=1..3c+6; subcubic chains c=1..8, t=1..4c+2 with complete core edge tables and uniform lower bounds; random rooted cacti against the cactus slope formula; equality family; slope classification on every rooted atlas representative of order 1..7; unicyclic antipode-degree case split on every even-cycle atlas core; all counterexamples of order at most five; even-cycle exact difference formula k=2..16, t=1..2k+3; two antipodal pendant paths k=2..6, ell=1..2k+2, t=1..2k+ell+2; leaf-path table k=2..4, a=0..5, ell=1..7, direct lengths n,n+1,n+2; independent integer realizations q=-5..5; square-bouquet complete edge tables c=1..7, a=0..4, ell=1..8; odd-c equality constructions c=3,5,7,9,11 and independent attachments c=3,5; single-parity bouquet c=4,a=2,ell=1 at t=19,20,21,22,23; two nine-vertex profile witnesses, all 28 line-edge nearer sets, t=9,10,11",
  "sharp_attachment_threshold": [
    {
      "controls": [
        {
          "affine_difference": 0,
          "defect": 0,
          "line_mostar": 0,
          "mostar": 0,
          "t": 1
        },
        {
          "affine_difference": -2,
          "defect": 0,
          "line_mostar": 0,
          "mostar": 2,
          "t": 2
        },
        {
          "affine_difference": -2,
          "defect": 0,
          "line_mostar": 2,
          "mostar": 4,
          "t": 3
        }
      ],
      "edges": [],
      "m": 0,
      "root": 0,
      "threshold": 1
    },
    {
      "controls": [
        {
          "affine_difference": -2,
          "defect": 0,
          "line_mostar": 0,
          "mostar": 2,
          "t": 1
        },
        {
          "affine_difference": -2,
          "defect": 0,
          "line_mostar": 2,
          "mostar": 4,
          "t": 2
        },
        {
          "affine_difference": -4,
          "defect": 0,
          "line_mostar": 4,
          "mostar": 8,
          "t": 3
        }
      ],
      "edges": [
        [
          0,
          1
        ]
      ],
      "m": 1,
      "root": 0,
      "threshold": 1
    },
    {
      "controls": [
        {
          "affine_difference": -4,
          "defect": -2,
          "line_mostar": 0,
          "mostar": 6,
          "t": 1
        },
        {
          "affine_difference": -6,
          "defect": 0,
          "line_mostar": 4,
          "mostar": 10,
          "t": 2
        },
        {
          "affine_difference": -6,
          "defect": 0,
          "line_mostar": 8,
          "mostar": 14,
          "t": 3
        },
        {
          "affine_difference": -8,
          "defect": 0,
          "line_mostar": 12,
          "mostar": 20,
          "t": 4
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ]
      ],
      "m": 2,
      "root": 0,
      "threshold": 2
    },
    {
      "controls": [
        {
          "affine_difference": -10,
          "defect": -2,
          "line_mostar": 6,
          "mostar": 18,
          "t": 2
        },
        {
          "affine_difference": -12,
          "defect": 0,
          "line_mostar": 12,
          "mostar": 24,
          "t": 3
        },
        {
          "affine_difference": -12,
          "defect": 0,
          "line_mostar": 18,
          "mostar": 30,
          "t": 4
        },
        {
          "affine_difference": -14,
          "defect": 0,
          "line_mostar": 24,
          "mostar": 38,
          "t": 5
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ]
      ],
      "m": 3,
      "root": 0,
      "threshold": 3
    },
    {
      "controls": [
        {
          "affine_difference": -18,
          "defect": -2,
          "line_mostar": 16,
          "mostar": 36,
          "t": 3
        },
        {
          "affine_difference": -20,
          "defect": 0,
          "line_mostar": 24,
          "mostar": 44,
          "t": 4
        },
        {
          "affine_difference": -20,
          "defect": 0,
          "line_mostar": 32,
          "mostar": 52,
          "t": 5
        },
        {
          "affine_difference": -22,
          "defect": 0,
          "line_mostar": 40,
          "mostar": 62,
          "t": 6
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ]
      ],
      "m": 4,
      "root": 0,
      "threshold": 4
    },
    {
      "controls": [
        {
          "affine_difference": -28,
          "defect": -2,
          "line_mostar": 30,
          "mostar": 60,
          "t": 4
        },
        {
          "affine_difference": -30,
          "defect": 0,
          "line_mostar": 40,
          "mostar": 70,
          "t": 5
        },
        {
          "affine_difference": -30,
          "defect": 0,
          "line_mostar": 50,
          "mostar": 80,
          "t": 6
        },
        {
          "affine_difference": -32,
          "defect": 0,
          "line_mostar": 60,
          "mostar": 92,
          "t": 7
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ]
      ],
      "m": 5,
      "root": 0,
      "threshold": 5
    },
    {
      "controls": [
        {
          "affine_difference": -40,
          "defect": -2,
          "line_mostar": 48,
          "mostar": 90,
          "t": 5
        },
        {
          "affine_difference": -42,
          "defect": 0,
          "line_mostar": 60,
          "mostar": 102,
          "t": 6
        },
        {
          "affine_difference": -42,
          "defect": 0,
          "line_mostar": 72,
          "mostar": 114,
          "t": 7
        },
        {
          "affine_difference": -44,
          "defect": 0,
          "line_mostar": 84,
          "mostar": 128,
          "t": 8
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ]
      ],
      "m": 6,
      "root": 0,
      "threshold": 6
    },
    {
      "controls": [
        {
          "affine_difference": -54,
          "defect": -2,
          "line_mostar": 70,
          "mostar": 126,
          "t": 6
        },
        {
          "affine_difference": -56,
          "defect": 0,
          "line_mostar": 84,
          "mostar": 140,
          "t": 7
        },
        {
          "affine_difference": -56,
          "defect": 0,
          "line_mostar": 98,
          "mostar": 154,
          "t": 8
        },
        {
          "affine_difference": -58,
          "defect": 0,
          "line_mostar": 112,
          "mostar": 170,
          "t": 9
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ]
      ],
      "m": 7,
      "root": 0,
      "threshold": 7
    },
    {
      "controls": [
        {
          "affine_difference": -70,
          "defect": -2,
          "line_mostar": 96,
          "mostar": 168,
          "t": 7
        },
        {
          "affine_difference": -72,
          "defect": 0,
          "line_mostar": 112,
          "mostar": 184,
          "t": 8
        },
        {
          "affine_difference": -72,
          "defect": 0,
          "line_mostar": 128,
          "mostar": 200,
          "t": 9
        },
        {
          "affine_difference": -74,
          "defect": 0,
          "line_mostar": 144,
          "mostar": 218,
          "t": 10
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          8
        ]
      ],
      "m": 8,
      "root": 0,
      "threshold": 8
    },
    {
      "controls": [
        {
          "affine_difference": -88,
          "defect": -2,
          "line_mostar": 126,
          "mostar": 216,
          "t": 8
        },
        {
          "affine_difference": -90,
          "defect": 0,
          "line_mostar": 144,
          "mostar": 234,
          "t": 9
        },
        {
          "affine_difference": -90,
          "defect": 0,
          "line_mostar": 162,
          "mostar": 252,
          "t": 10
        },
        {
          "affine_difference": -92,
          "defect": 0,
          "line_mostar": 180,
          "mostar": 272,
          "t": 11
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          8
        ],
        [
          0,
          9
        ]
      ],
      "m": 9,
      "root": 0,
      "threshold": 9
    },
    {
      "controls": [
        {
          "affine_difference": -108,
          "defect": -2,
          "line_mostar": 160,
          "mostar": 270,
          "t": 9
        },
        {
          "affine_difference": -110,
          "defect": 0,
          "line_mostar": 180,
          "mostar": 290,
          "t": 10
        },
        {
          "affine_difference": -110,
          "defect": 0,
          "line_mostar": 200,
          "mostar": 310,
          "t": 11
        },
        {
          "affine_difference": -112,
          "defect": 0,
          "line_mostar": 220,
          "mostar": 332,
          "t": 12
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          8
        ],
        [
          0,
          9
        ],
        [
          0,
          10
        ]
      ],
      "m": 10,
      "root": 0,
      "threshold": 10
    },
    {
      "controls": [
        {
          "affine_difference": -130,
          "defect": -2,
          "line_mostar": 198,
          "mostar": 330,
          "t": 10
        },
        {
          "affine_difference": -132,
          "defect": 0,
          "line_mostar": 220,
          "mostar": 352,
          "t": 11
        },
        {
          "affine_difference": -132,
          "defect": 0,
          "line_mostar": 242,
          "mostar": 374,
          "t": 12
        },
        {
          "affine_difference": -134,
          "defect": 0,
          "line_mostar": 264,
          "mostar": 398,
          "t": 13
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          8
        ],
        [
          0,
          9
        ],
        [
          0,
          10
        ],
        [
          0,
          11
        ]
      ],
      "m": 11,
      "root": 0,
      "threshold": 11
    },
    {
      "controls": [
        {
          "affine_difference": -154,
          "defect": -2,
          "line_mostar": 240,
          "mostar": 396,
          "t": 11
        },
        {
          "affine_difference": -156,
          "defect": 0,
          "line_mostar": 264,
          "mostar": 420,
          "t": 12
        },
        {
          "affine_difference": -156,
          "defect": 0,
          "line_mostar": 288,
          "mostar": 444,
          "t": 13
        },
        {
          "affine_difference": -158,
          "defect": 0,
          "line_mostar": 312,
          "mostar": 470,
          "t": 14
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          8
        ],
        [
          0,
          9
        ],
        [
          0,
          10
        ],
        [
          0,
          11
        ],
        [
          0,
          12
        ]
      ],
      "m": 12,
      "root": 0,
      "threshold": 12
    }
  ],
  "slope_classification": {
    "bare_chains": [
      {
        "H_difference": 4,
        "Q_difference": 12,
        "c": 2
      },
      {
        "H_difference": 22,
        "Q_difference": 36,
        "c": 3
      },
      {
        "H_difference": 50,
        "Q_difference": 80,
        "c": 4
      },
      {
        "H_difference": 92,
        "Q_difference": 136,
        "c": 5
      },
      {
        "H_difference": 144,
        "Q_difference": 212,
        "c": 6
      },
      {
        "H_difference": 210,
        "Q_difference": 300,
        "c": 7
      },
      {
        "H_difference": 286,
        "Q_difference": 408,
        "c": 8
      },
      {
        "H_difference": 376,
        "Q_difference": 528,
        "c": 9
      },
      {
        "H_difference": 476,
        "Q_difference": 668,
        "c": 10
      }
    ],
    "bicyclic_single_parity_scope": "No witness through order seven; all connected atlas representatives, every root. No claim at larger orders.",
    "bicyclic_zero_slope_roots": [
      {
        "betas": [
          5,
          4
        ],
        "edges": [
          [
            0,
            2
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            5
          ],
          [
            3,
            5
          ],
          [
            4,
            5
          ]
        ],
        "root": 3
      },
      {
        "betas": [
          5,
          4
        ],
        "edges": [
          [
            0,
            2
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            5
          ],
          [
            3,
            5
          ],
          [
            4,
            5
          ]
        ],
        "root": 4
      },
      {
        "betas": [
          11,
          10
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            3,
            4
          ],
          [
            4,
            5
          ]
        ],
        "root": 1
      },
      {
        "betas": [
          11,
          10
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            3,
            4
          ],
          [
            4,
            5
          ]
        ],
        "root": 2
      },
      {
        "betas": [
          11,
          10
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            3,
            4
          ],
          [
            4,
            5
          ]
        ],
        "root": 4
      },
      {
        "betas": [
          11,
          10
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            3,
            4
          ],
          [
            4,
            5
          ]
        ],
        "root": 5
      },
      {
        "betas": [
          7,
          8
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            6
          ],
          [
            4,
            5
          ]
        ],
        "root": 0
      },
      {
        "betas": [
          7,
          8
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            6
          ],
          [
            4,
            5
          ]
        ],
        "root": 1
      },
      {
        "betas": [
          5,
          6
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ]
        ],
        "root": 0
      },
      {
        "betas": [
          5,
          6
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ]
        ],
        "root": 2
      },
      {
        "betas": [
          4,
          5
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ]
        ],
        "root": 5
      },
      {
        "betas": [
          4,
          5
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ]
        ],
        "root": 6
      },
      {
        "betas": [
          11,
          12
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 4
      },
      {
        "betas": [
          11,
          12
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 5
      },
      {
        "betas": [
          10,
          11
        ],
        "edges": [
          [
            0,
            4
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 0
      },
      {
        "betas": [
          15,
          16
        ],
        "edges": [
          [
            0,
            4
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 2
      },
      {
        "betas": [
          13,
          14
        ],
        "edges": [
          [
            0,
            4
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 3
      },
      {
        "betas": [
          11,
          12
        ],
        "edges": [
          [
            0,
            4
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 4
      },
      {
        "betas": [
          11,
          12
        ],
        "edges": [
          [
            0,
            4
          ],
          [
            1,
            2
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ],
        "root": 5
      },
      {
        "betas": [
          6,
          7
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ],
          [
            5,
            6
          ]
        ],
        "root": 0
      },
      {
        "betas": [
          6,
          7
        ],
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ],
          [
            5,
            6
          ]
        ],
        "root": 1
      },
      {
        "betas": [
          7,
          8
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            1,
            6
          ],
          [
            2,
            3
          ],
          [
            3,
            4
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ]
        ],
        "root": 1
      },
      {
        "betas": [
          7,
          8
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            1,
            6
          ],
          [
            2,
            3
          ],
          [
            3,
            4
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ]
        ],
        "root": 5
      }
    ],
    "diamond": [
      {
        "line": 12,
        "maximum_degree": 4,
        "mostar": 10,
        "original_root_degree": 3
      },
      {
        "line": 8,
        "maximum_degree": 3,
        "mostar": 7,
        "original_root_degree": 2
      }
    ],
    "rooted_atlas": 6781,
    "small_counterexamples": {
      "5": [
        {
          "degree": 4,
          "difference": 2,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ]
        },
        {
          "degree": 3,
          "difference": 1,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 4,
          "difference": 4,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 3,
          "difference": 2,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 4,
          "difference": 6,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 4,
          "difference": 6,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 3,
          "difference": 2,
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              4
            ]
          ]
        },
        {
          "degree": 4,
          "difference": 8,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 4,
          "difference": 4,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ]
        },
        {
          "degree": 4,
          "difference": 6,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ]
        }
      ]
    },
    "zero_slope_roots": 61
  },
  "source_sha256": {
    "pyproject.toml": "d5f478aa3941660e54567b2bce5cf2e1897ce47c2242fd11c464b49daa4c5646",
    "src/graphs.py": "faae54de31e66e4fbc204dbcbd72bfe246e9fd73d5c0c2e7fc8b84250d662abf",
    "src/verify.py": "edbd097e27f4e5aff39b7db550fab6be89911d90991bcc92cd21ed365368da88",
    "uv.lock": "0ff56c8d78c4ee46a01ba5d80340861e1be773744afee0db59fc1395d48be3e0"
  },
  "square_bouquet": {
    "core_cases": 280,
    "edge_rows": 22820,
    "equality_cores": [
      {
        "a": 2,
        "c": 3,
        "direct_controls": [
          {
            "line_mostar": 542,
            "mostar": 542,
            "t": 15
          },
          {
            "line_mostar": 573,
            "mostar": 573,
            "t": 16
          },
          {
            "line_mostar": 604,
            "mostar": 604,
            "t": 17
          }
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            9
          ],
          [
            0,
            10
          ],
          [
            0,
            11
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            2,
            12
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ]
        ],
        "ell": 1,
        "threshold": 15
      },
      {
        "a": 11,
        "c": 5,
        "direct_controls": [
          {
            "line_mostar": 3986,
            "mostar": 3986,
            "t": 39
          },
          {
            "line_mostar": 4065,
            "mostar": 4065,
            "t": 40
          },
          {
            "line_mostar": 4144,
            "mostar": 4144,
            "t": 41
          }
        ],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            9
          ],
          [
            0,
            10
          ],
          [
            0,
            12
          ],
          [
            0,
            13
          ],
          [
            0,
            15
          ],
          [
            0,
            16
          ],
          [
            0,
            17
          ],
          [
            0,
            18
          ],
          [
            0,
            19
          ],
          [
            0,
            20
          ],
          [
            0,
            21
          ],
          [
            0,
            22
          ],
          [
            0,
            23
          ],
          [
            0,
            24
          ],
          [
            0,
            25
          ],
          [
            0,
            26
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            2,
            27
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            14,
            15
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            29,
            30
          ],
          [
            30,
            31
          ],
          [
            31,
            32
          ],
          [
            32,
            33
          ],
          [
            33,
            34
          ]
        ],
        "ell": 8,
        "threshold": 39
      },
      {
        "a": 20,
        "c": 7,
        "direct_controls": [],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            9
          ],
          [
            0,
            10
          ],
          [
            0,
            12
          ],
          [
            0,
            13
          ],
          [
            0,
            15
          ],
          [
            0,
            16
          ],
          [
            0,
            18
          ],
          [
            0,
            19
          ],
          [
            0,
            21
          ],
          [
            0,
            22
          ],
          [
            0,
            23
          ],
          [
            0,
            24
          ],
          [
            0,
            25
          ],
          [
            0,
            26
          ],
          [
            0,
            27
          ],
          [
            0,
            28
          ],
          [
            0,
            29
          ],
          [
            0,
            30
          ],
          [
            0,
            31
          ],
          [
            0,
            32
          ],
          [
            0,
            33
          ],
          [
            0,
            34
          ],
          [
            0,
            35
          ],
          [
            0,
            36
          ],
          [
            0,
            37
          ],
          [
            0,
            38
          ],
          [
            0,
            39
          ],
          [
            0,
            40
          ],
          [
            0,
            41
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            2,
            42
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            17,
            18
          ],
          [
            19,
            20
          ],
          [
            20,
            21
          ],
          [
            42,
            43
          ],
          [
            43,
            44
          ],
          [
            44,
            45
          ],
          [
            45,
            46
          ],
          [
            46,
            47
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            49,
            50
          ],
          [
            50,
            51
          ],
          [
            51,
            52
          ],
          [
            52,
            53
          ],
          [
            53,
            54
          ],
          [
            54,
            55
          ],
          [
            55,
            56
          ]
        ],
        "ell": 15,
        "threshold": 63
      },
      {
        "a": 29,
        "c": 9,
        "direct_controls": [],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            9
          ],
          [
            0,
            10
          ],
          [
            0,
            12
          ],
          [
            0,
            13
          ],
          [
            0,
            15
          ],
          [
            0,
            16
          ],
          [
            0,
            18
          ],
          [
            0,
            19
          ],
          [
            0,
            21
          ],
          [
            0,
            22
          ],
          [
            0,
            24
          ],
          [
            0,
            25
          ],
          [
            0,
            27
          ],
          [
            0,
            28
          ],
          [
            0,
            29
          ],
          [
            0,
            30
          ],
          [
            0,
            31
          ],
          [
            0,
            32
          ],
          [
            0,
            33
          ],
          [
            0,
            34
          ],
          [
            0,
            35
          ],
          [
            0,
            36
          ],
          [
            0,
            37
          ],
          [
            0,
            38
          ],
          [
            0,
            39
          ],
          [
            0,
            40
          ],
          [
            0,
            41
          ],
          [
            0,
            42
          ],
          [
            0,
            43
          ],
          [
            0,
            44
          ],
          [
            0,
            45
          ],
          [
            0,
            46
          ],
          [
            0,
            47
          ],
          [
            0,
            48
          ],
          [
            0,
            49
          ],
          [
            0,
            50
          ],
          [
            0,
            51
          ],
          [
            0,
            52
          ],
          [
            0,
            53
          ],
          [
            0,
            54
          ],
          [
            0,
            55
          ],
          [
            0,
            56
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            2,
            57
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            17,
            18
          ],
          [
            19,
            20
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ],
          [
            23,
            24
          ],
          [
            25,
            26
          ],
          [
            26,
            27
          ],
          [
            57,
            58
          ],
          [
            58,
            59
          ],
          [
            59,
            60
          ],
          [
            60,
            61
          ],
          [
            61,
            62
          ],
          [
            62,
            63
          ],
          [
            63,
            64
          ],
          [
            64,
            65
          ],
          [
            65,
            66
          ],
          [
            66,
            67
          ],
          [
            67,
            68
          ],
          [
            68,
            69
          ],
          [
            69,
            70
          ],
          [
            70,
            71
          ],
          [
            71,
            72
          ],
          [
            72,
            73
          ],
          [
            73,
            74
          ],
          [
            74,
            75
          ],
          [
            75,
            76
          ],
          [
            76,
            77
          ],
          [
            77,
            78
          ]
        ],
        "ell": 22,
        "threshold": 87
      },
      {
        "a": 38,
        "c": 11,
        "direct_controls": [],
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            9
          ],
          [
            0,
            10
          ],
          [
            0,
            12
          ],
          [
            0,
            13
          ],
          [
            0,
            15
          ],
          [
            0,
            16
          ],
          [
            0,
            18
          ],
          [
            0,
            19
          ],
          [
            0,
            21
          ],
          [
            0,
            22
          ],
          [
            0,
            24
          ],
          [
            0,
            25
          ],
          [
            0,
            27
          ],
          [
            0,
            28
          ],
          [
            0,
            30
          ],
          [
            0,
            31
          ],
          [
            0,
            33
          ],
          [
            0,
            34
          ],
          [
            0,
            35
          ],
          [
            0,
            36
          ],
          [
            0,
            37
          ],
          [
            0,
            38
          ],
          [
            0,
            39
          ],
          [
            0,
            40
          ],
          [
            0,
            41
          ],
          [
            0,
            42
          ],
          [
            0,
            43
          ],
          [
            0,
            44
          ],
          [
            0,
            45
          ],
          [
            0,
            46
          ],
          [
            0,
            47
          ],
          [
            0,
            48
          ],
          [
            0,
            49
          ],
          [
            0,
            50
          ],
          [
            0,
            51
          ],
          [
            0,
            52
          ],
          [
            0,
            53
          ],
          [
            0,
            54
          ],
          [
            0,
            55
          ],
          [
            0,
            56
          ],
          [
            0,
            57
          ],
          [
            0,
            58
          ],
          [
            0,
            59
          ],
          [
            0,
            60
          ],
          [
            0,
            61
          ],
          [
            0,
            62
          ],
          [
            0,
            63
          ],
          [
            0,
            64
          ],
          [
            0,
            65
          ],
          [
            0,
            66
          ],
          [
            0,
            67
          ],
          [
            0,
            68
          ],
          [
            0,
            69
          ],
          [
            0,
            70
          ],
          [
            0,
            71
          ],
          [
            1,
            2
          ],
          [
            2,
            3
          ],
          [
            2,
            72
          ],
          [
            4,
            5
          ],
          [
            5,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            17,
            18
          ],
          [
            19,
            20
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ],
          [
            23,
            24
          ],
          [
            25,
            26
          ],
          [
            26,
            27
          ],
          [
            28,
            29
          ],
          [
            29,
            30
          ],
          [
            31,
            32
          ],
          [
            32,
            33
          ],
          [
            72,
            73
          ],
          [
            73,
            74
          ],
          [
            74,
            75
          ],
          [
            75,
            76
          ],
          [
            76,
            77
          ],
          [
            77,
            78
          ],
          [
            78,
            79
          ],
          [
            79,
            80
          ],
          [
            80,
            81
          ],
          [
            81,
            82
          ],
          [
            82,
            83
          ],
          [
            83,
            84
          ],
          [
            84,
            85
          ],
          [
            85,
            86
          ],
          [
            86,
            87
          ],
          [
            87,
            88
          ],
          [
            88,
            89
          ],
          [
            89,
            90
          ],
          [
            90,
            91
          ],
          [
            91,
            92
          ],
          [
            92,
            93
          ],
          [
            93,
            94
          ],
          [
            94,
            95
          ],
          [
            95,
            96
          ],
          [
            96,
            97
          ],
          [
            97,
            98
          ],
          [
            98,
            99
          ],
          [
            99,
            100
          ]
        ],
        "ell": 29,
        "threshold": 111
      }
    ],
    "scope": "c=1..7; a=0..4; ell=1..8, complete B and B' formulas; odd-c equality construction c=3,5,7,9,11; independent attachments at c=3,5; c=4,a=2,ell=1 single-parity witness at t=19,20,21,22,23",
    "single_parity_core": {
      "a": 2,
      "betas": [
        1,
        0
      ],
      "c": 4,
      "direct_controls": [
        {
          "line_mostar": 880,
          "mostar": 880,
          "t": 19
        },
        {
          "line_mostar": 919,
          "mostar": 918,
          "t": 20
        },
        {
          "line_mostar": 958,
          "mostar": 958,
          "t": 21
        },
        {
          "line_mostar": 999,
          "mostar": 998,
          "t": 22
        },
        {
          "line_mostar": 1040,
          "mostar": 1040,
          "t": 23
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          9
        ],
        [
          0,
          10
        ],
        [
          0,
          12
        ],
        [
          0,
          13
        ],
        [
          0,
          14
        ],
        [
          1,
          2
        ],
        [
          2,
          3
        ],
        [
          2,
          15
        ],
        [
          4,
          5
        ],
        [
          5,
          6
        ],
        [
          7,
          8
        ],
        [
          8,
          9
        ],
        [
          10,
          11
        ],
        [
          11,
          12
        ]
      ],
      "ell": 1,
      "root": 0,
      "threshold": 19
    },
    "table": [
      {
        "a": 0,
        "c": 1,
        "constants_by_ell": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      },
      {
        "a": 1,
        "c": 1,
        "constants_by_ell": [
          -1,
          0,
          1,
          2,
          3,
          4,
          5,
          6
        ]
      },
      {
        "a": 2,
        "c": 1,
        "constants_by_ell": [
          -4,
          -2,
          0,
          2,
          4,
          6,
          8,
          10
        ]
      },
      {
        "a": 3,
        "c": 1,
        "constants_by_ell": [
          -9,
          -6,
          -3,
          0,
          3,
          6,
          9,
          12
        ]
      },
      {
        "a": 4,
        "c": 1,
        "constants_by_ell": [
          -16,
          -12,
          -8,
          -4,
          0,
          4,
          8,
          12
        ]
      },
      {
        "a": 0,
        "c": 3,
        "constants_by_ell": [
          12,
          20,
          28,
          36,
          44,
          52,
          60,
          68
        ]
      },
      {
        "a": 1,
        "c": 3,
        "constants_by_ell": [
          7,
          16,
          25,
          34,
          43,
          52,
          61,
          70
        ]
      },
      {
        "a": 2,
        "c": 3,
        "constants_by_ell": [
          0,
          10,
          20,
          30,
          40,
          50,
          60,
          70
        ]
      },
      {
        "a": 3,
        "c": 3,
        "constants_by_ell": [
          -9,
          2,
          13,
          24,
          35,
          46,
          57,
          68
        ]
      },
      {
        "a": 4,
        "c": 3,
        "constants_by_ell": [
          -20,
          -8,
          4,
          16,
          28,
          40,
          52,
          64
        ]
      }
    ]
  },
  "subcubic": [
    {
      "betas": [
        -1,
        -1
      ],
      "c": 1,
      "differences": [
        0,
        -1,
        2,
        3
      ],
      "formula_checked_through": 6,
      "twice_lower_bounds": []
    },
    {
      "betas": [
        11,
        10
      ],
      "c": 2,
      "differences": [
        13,
        13,
        17,
        19,
        23,
        27,
        31,
        35
      ],
      "formula_checked_through": 10,
      "twice_lower_bounds": [
        2,
        10,
        18,
        26,
        42,
        53,
        62,
        69,
        74,
        80
      ]
    },
    {
      "betas": [
        39,
        39
      ],
      "c": 3,
      "differences": [
        40,
        43,
        50,
        55,
        60,
        65,
        70,
        75,
        82,
        87,
        94,
        99
      ],
      "formula_checked_through": 14,
      "twice_lower_bounds": [
        16,
        30,
        44,
        58,
        72,
        86,
        100,
        142,
        159,
        174,
        187,
        198,
        207,
        217
      ]
    },
    {
      "betas": [
        85,
        84
      ],
      "c": 4,
      "differences": [
        85,
        89,
        97,
        103,
        111,
        119,
        127,
        135,
        143,
        149,
        157,
        165,
        173,
        181,
        189,
        197
      ],
      "formula_checked_through": 18,
      "twice_lower_bounds": [
        38,
        58,
        78,
        98,
        118,
        138,
        158,
        178,
        198,
        218,
        298,
        321,
        342,
        361,
        378,
        393,
        406,
        420
      ]
    },
    {
      "betas": [
        147,
        147
      ],
      "c": 5,
      "differences": [
        144,
        151,
        162,
        171,
        180,
        189,
        198,
        207,
        218,
        227,
        238,
        249,
        258,
        267,
        278,
        287,
        298,
        307,
        318,
        327
      ],
      "formula_checked_through": 22,
      "twice_lower_bounds": [
        68,
        94,
        120,
        146,
        172,
        198,
        224,
        250,
        276,
        302,
        328,
        354,
        380,
        510,
        539,
        566,
        591,
        614,
        635,
        654,
        671,
        689
      ]
    },
    {
      "betas": [
        227,
        226
      ],
      "c": 6,
      "differences": [
        221,
        229,
        241,
        251,
        263,
        275,
        287,
        299,
        311,
        321,
        333,
        345,
        357,
        369,
        383,
        395,
        407,
        419,
        431,
        443,
        455,
        467,
        479,
        491
      ],
      "formula_checked_through": 26,
      "twice_lower_bounds": [
        106,
        138,
        170,
        202,
        234,
        266,
        298,
        330,
        362,
        394,
        426,
        458,
        490,
        522,
        554,
        586,
        778,
        813,
        846,
        877,
        906,
        933,
        958,
        981,
        1002,
        1024
      ]
    },
    {
      "betas": [
        323,
        323
      ],
      "c": 7,
      "differences": [
        312,
        323,
        338,
        351,
        364,
        377,
        390,
        403,
        418,
        431,
        446,
        461,
        474,
        487,
        502,
        515,
        530,
        545,
        560,
        575,
        590,
        603,
        618,
        631,
        646,
        659,
        674,
        687
      ],
      "formula_checked_through": 30,
      "twice_lower_bounds": [
        152,
        190,
        228,
        266,
        304,
        342,
        380,
        418,
        456,
        494,
        532,
        570,
        608,
        646,
        684,
        722,
        760,
        798,
        836,
        1102,
        1143,
        1182,
        1219,
        1254,
        1287,
        1318,
        1347,
        1374,
        1399,
        1425
      ]
    },
    {
      "betas": [
        437,
        436
      ],
      "c": 8,
      "differences": [
        421,
        433,
        449,
        463,
        479,
        495,
        511,
        527,
        543,
        557,
        573,
        589,
        605,
        621,
        639,
        655,
        671,
        687,
        703,
        719,
        737,
        753,
        771,
        789,
        805,
        821,
        837,
        853,
        869,
        885,
        901,
        917
      ],
      "formula_checked_through": 34,
      "twice_lower_bounds": [
        206,
        250,
        294,
        338,
        382,
        426,
        470,
        514,
        558,
        602,
        646,
        690,
        734,
        778,
        822,
        866,
        910,
        954,
        998,
        1042,
        1086,
        1130,
        1482,
        1529,
        1574,
        1617,
        1658,
        1697,
        1734,
        1769,
        1802,
        1833,
        1862,
        1892
      ]
    }
  ],
  "unicyclic_slope": {
    "by_antipode_degree": {
      "2": 76,
      "3": 27,
      "4": 5,
      "5": 1
    },
    "rooted_cores": 109
  },
  "uniform_reversal_threshold": [
    {
      "direct": [
        {
          "line_mostar": 109,
          "mostar": 98,
          "t": 12
        },
        {
          "line_mostar": 124,
          "mostar": 112,
          "t": 13
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ]
      ],
      "root": 0,
      "threshold": 13
    },
    {
      "direct": [
        {
          "line_mostar": 109,
          "mostar": 98,
          "t": 12
        },
        {
          "line_mostar": 124,
          "mostar": 112,
          "t": 13
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ]
      ],
      "root": 1,
      "threshold": 13
    },
    {
      "direct": [
        {
          "line_mostar": 109,
          "mostar": 98,
          "t": 12
        },
        {
          "line_mostar": 124,
          "mostar": 112,
          "t": 13
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ]
      ],
      "root": 2,
      "threshold": 13
    },
    {
      "direct": [
        {
          "line_mostar": 391,
          "mostar": 368,
          "t": 24
        },
        {
          "line_mostar": 420,
          "mostar": 396,
          "t": 25
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "root": 0,
      "threshold": 25
    },
    {
      "direct": [
        {
          "line_mostar": 389,
          "mostar": 366,
          "t": 24
        },
        {
          "line_mostar": 418,
          "mostar": 394,
          "t": 25
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "root": 1,
      "threshold": 25
    },
    {
      "direct": [
        {
          "line_mostar": 389,
          "mostar": 366,
          "t": 24
        },
        {
          "line_mostar": 418,
          "mostar": 394,
          "t": 25
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "root": 2,
      "threshold": 25
    },
    {
      "direct": [
        {
          "line_mostar": 388,
          "mostar": 364,
          "t": 24
        },
        {
          "line_mostar": 417,
          "mostar": 392,
          "t": 25
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "root": 3,
      "threshold": 25
    },
    {
      "direct": [
        {
          "line_mostar": 1129,
          "mostar": 924,
          "t": 40
        },
        {
          "line_mostar": 1178,
          "mostar": 968,
          "t": 41
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "root": 0,
      "threshold": 41
    },
    {
      "direct": [
        {
          "line_mostar": 1129,
          "mostar": 924,
          "t": 40
        },
        {
          "line_mostar": 1178,
          "mostar": 968,
          "t": 41
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "root": 1,
      "threshold": 41
    },
    {
      "direct": [
        {
          "line_mostar": 1129,
          "mostar": 924,
          "t": 40
        },
        {
          "line_mostar": 1178,
          "mostar": 968,
          "t": 41
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "root": 2,
      "threshold": 41
    },
    {
      "direct": [
        {
          "line_mostar": 1129,
          "mostar": 924,
          "t": 40
        },
        {
          "line_mostar": 1178,
          "mostar": 968,
          "t": 41
        }
      ],
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "root": 3,
      "threshold": 41
    }
  ]
}


==> anc/data/intercept_checks.json <==
{
  "atlas_incident_pairs_order_at_most_six": 2446,
  "bipartite_atlas_roots": 144,
  "degree_three_witnesses": [
    {
      "base_beta": -18,
      "betas": [
        0,
        0
      ],
      "c": 3,
      "deleted": [
        40,
        48,
        49,
        50
      ],
      "delta_vertices": -4,
      "depth": 5,
      "edges_sha256": "5c9480c138bf20ce2cb82492fbf007a43f6d3622415cd3cebc71f2c3a742eeb6",
      "extended": [],
      "independent_distance_control": true,
      "m": 71,
      "maximum_degree": 3,
      "n": 69,
      "pair_minimum_changes": [
        -3,
        -3,
        -4,
        -4,
        -3
      ],
      "root_degree": 2
    },
    {
      "base_beta": -22,
      "betas": [
        0,
        0
      ],
      "c": 5,
      "deleted": [
        549,
        983
      ],
      "delta_vertices": 0,
      "depth": 9,
      "edges_sha256": "f952b4b912eee3a9b4589933d13e99d895c3e95906bc16a95090c9bcb45d6c43",
      "extended": [
        647,
        999
      ],
      "independent_distance_control": true,
      "m": 1043,
      "maximum_degree": 3,
      "n": 1039,
      "pair_minimum_changes": [
        -2,
        -2,
        -2,
        -2,
        -2,
        -2,
        0,
        1,
        0
      ],
      "root_degree": 2
    },
    {
      "base_beta": 2,
      "betas": [
        0,
        0
      ],
      "c": 7,
      "deleted": [
        8208
      ],
      "delta_vertices": -1,
      "depth": 13,
      "edges_sha256": "b2b5a64255743f03f8ade8671a5d2d4b7dfcfcf46fb6f837f2a09037caa648e3",
      "extended": [],
      "independent_distance_control": false,
      "m": 16410,
      "maximum_degree": 3,
      "n": 16404,
      "pair_minimum_changes": [
        -1,
        -1,
        -1,
        -1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "root_degree": 2
    }
  ],
  "evidence": "Finite exact regressions for analytical proofs",
  "profile_pair": [
    {
      "betas": [
        2,
        2
      ],
      "kind": "same_arc",
      "pair_minima": 6
    },
    {
      "betas": [
        0,
        0
      ],
      "kind": "opposite_arcs",
      "pair_minima": 7
    }
  ],
  "random_unicyclic_controls": 215,
  "schema": 1,
  "seed": 73,
  "source_sha256": {
    "pyproject.toml": "d5f478aa3941660e54567b2bce5cf2e1897ce47c2242fd11c464b49daa4c5646",
    "src/graphs.py": "faae54de31e66e4fbc204dbcbd72bfe246e9fd73d5c0c2e7fc8b84250d662abf",
    "src/intercepts.py": "77892827df0de4871da13389e30f6640acf68aa6622ff066f44dbc97d12e3602",
    "src/verify.py": "edbd097e27f4e5aff39b7db550fab6be89911d90991bcc92cd21ed365368da88",
    "uv.lock": "0ff56c8d78c4ee46a01ba5d80340861e1be773744afee0db59fc1395d48be3e0"
  },
  "uniform_degree_three": {
    "exact_cores": [
      {
        "alpha": 0,
        "betas": [
          1,
          0
        ],
        "c": 2,
        "depth": 4,
        "gamma": 0,
        "m": 65,
        "n": 64,
        "target": 26,
        "twice_base_center": -87,
        "x": 26,
        "y": 0
      },
      {
        "alpha": 0,
        "betas": [
          0,
          0
        ],
        "c": 3,
        "depth": 6,
        "gamma": 1,
        "m": 181,
        "n": 179,
        "target": 83,
        "twice_base_center": -300,
        "x": 41,
        "y": 1
      },
      {
        "alpha": 0,
        "betas": [
          1,
          0
        ],
        "c": 4,
        "depth": 8,
        "gamma": 2,
        "m": 621,
        "n": 618,
        "target": 281,
        "twice_base_center": -1075,
        "x": 93,
        "y": 1
      },
      {
        "alpha": 0,
        "betas": [
          0,
          0
        ],
        "c": 5,
        "depth": 10,
        "gamma": 4,
        "m": 2331,
        "n": 2327,
        "target": 1055,
        "twice_base_center": -4156,
        "x": 263,
        "y": 1
      }
    ],
    "parameters": [
      {
        "c": 2,
        "depth": 4,
        "gamma": 0,
        "m": 65,
        "n": 64,
        "target": 26,
        "twice_base_center": -87,
        "x": 26,
        "y": 0
      },
      {
        "c": 3,
        "depth": 6,
        "gamma": 1,
        "m": 181,
        "n": 179,
        "target": 83,
        "twice_base_center": -300,
        "x": 41,
        "y": 1
      },
      {
        "c": 4,
        "depth": 8,
        "gamma": 2,
        "m": 621,
        "n": 618,
        "target": 281,
        "twice_base_center": -1075,
        "x": 93,
        "y": 1
      },
      {
        "c": 5,
        "depth": 10,
        "gamma": 4,
        "m": 2331,
        "n": 2327,
        "target": 1055,
        "twice_base_center": -4156,
        "x": 263,
        "y": 1
      },
      {
        "c": 6,
        "depth": 12,
        "gamma": 5,
        "m": 9041,
        "n": 9036,
        "target": 4126,
        "twice_base_center": -16423,
        "x": 822,
        "y": 4
      },
      {
        "c": 7,
        "depth": 14,
        "gamma": 7,
        "m": 35531,
        "n": 35525,
        "target": 16413,
        "twice_base_center": -65556,
        "x": 2733,
        "y": 3
      },
      {
        "c": 8,
        "depth": 16,
        "gamma": 9,
        "m": 140469,
        "n": 140462,
        "target": 65561,
        "twice_base_center": -262131,
        "x": 9365,
        "y": 1
      },
      {
        "c": 9,
        "depth": 18,
        "gamma": 12,
        "m": 557094,
        "n": 557086,
        "target": 262165,
        "twice_base_center": -1048532,
        "x": 32768,
        "y": 3
      },
      {
        "c": 10,
        "depth": 20,
        "gamma": 13,
        "m": 2213701,
        "n": 2213692,
        "target": 1048582,
        "twice_base_center": -4194183,
        "x": 116502,
        "y": 8
      },
      {
        "c": 11,
        "depth": 22,
        "gamma": 15,
        "m": 8808081,
        "n": 8808071,
        "target": 4194295,
        "twice_base_center": -16777020,
        "x": 419425,
        "y": 5
      },
      {
        "c": 12,
        "depth": 24,
        "gamma": 17,
        "m": 35079678,
        "n": 35079667,
        "target": 16777189,
        "twice_base_center": -67108579,
        "x": 1525199,
        "y": 0
      },
      {
        "c": 13,
        "depth": 26,
        "gamma": 20,
        "m": 139810181,
        "n": 139810169,
        "target": 67108819,
        "twice_base_center": -268435084,
        "x": 5592397,
        "y": 5
      },
      {
        "c": 14,
        "depth": 28,
        "gamma": 22,
        "m": 557519843,
        "n": 557519830,
        "target": 268435386,
        "twice_base_center": -1073741335,
        "x": 20648874,
        "y": 2
      },
      {
        "c": 15,
        "depth": 30,
        "gamma": 25,
        "m": 2224179545,
        "n": 2224179531,
        "target": 1073741729,
        "twice_base_center": -4294966692,
        "x": 76695835,
        "y": 3
      },
      {
        "c": 16,
        "depth": 32,
        "gamma": 28,
        "m": 8876265800,
        "n": 8876265785,
        "target": 4294967173,
        "twice_base_center": -17179868451,
        "x": 286331143,
        "y": 2
      },
      {
        "c": 17,
        "depth": 34,
        "gamma": 32,
        "m": 35433480250,
        "n": 35433480234,
        "target": 17179869033,
        "twice_base_center": -68719475876,
        "x": 1073741808,
        "y": 7
      },
      {
        "c": 18,
        "depth": 36,
        "gamma": 33,
        "m": 141481275693,
        "n": 141481275676,
        "target": 68719476542,
        "twice_base_center": -274877905895,
        "x": 4042322142,
        "y": 8
      },
      {
        "c": 19,
        "depth": 38,
        "gamma": 35,
        "m": 565026808781,
        "n": 565026808763,
        "target": 274877906707,
        "twice_base_center": -1099511626540,
        "x": 15270994801,
        "y": 17
      },
      {
        "c": 20,
        "depth": 40,
        "gamma": 37,
        "m": 2256892288657,
        "n": 2256892288638,
        "target": 1099511627493,
        "twice_base_center": -4398046509667,
        "x": 57869033025,
        "y": 1
      },
      {
        "c": 21,
        "depth": 42,
        "gamma": 40,
        "m": 9015995347830,
        "n": 9015995347810,
        "target": 4398046510775,
        "twice_base_center": -17592186042780,
        "x": 219902325534,
        "y": 5
      },
      {
        "c": 22,
        "depth": 44,
        "gamma": 42,
        "m": 36022095233873,
        "n": 36022095233852,
        "target": 17592186044034,
        "twice_base_center": -70368744175799,
        "x": 837723144954,
        "y": 0
      },
      {
        "c": 23,
        "depth": 46,
        "gamma": 45,
        "m": 143936067636203,
        "n": 143936067636181,
        "target": 70368744177229,
        "twice_base_center": -281474976708564,
        "x": 3198579280765,
        "y": 19
      },
      {
        "c": 24,
        "depth": 48,
        "gamma": 48,
        "m": 575187995887067,
        "n": 575187995887044,
        "target": 281474976710165,
        "twice_base_center": -1125899906840291,
        "x": 12238042465645,
        "y": 15
      },
      {
        "c": 25,
        "depth": 50,
        "gamma": 52,
        "m": 2298712309803767,
        "n": 2298712309803743,
        "target": 1125899906842077,
        "twice_base_center": -4503599627367924,
        "x": 46912496118417,
        "y": 3
      }
    ],
    "scope": "Parameter arithmetic at c=2..25; core distances only at c=2..5",
    "sibling_boundary_controls": 24
  },
  "zero_slope_cactus_atlas_roots": 8
}


==> anc/data/intercept_distance_checks.json <==
{
  "B": 268631866,
  "B_prime": 268533431,
  "S": 16410,
  "S_prime": 16411,
  "alpha": 0,
  "betas": [
    0,
    0
  ],
  "construction": {
    "c": 7,
    "deleted": [
      8208
    ],
    "depth": 13,
    "extended": [],
    "family": "binary_family",
    "root": 0
  },
  "edges_sha256": "b2b5a64255743f03f8ade8671a5d2d4b7dfcfcf46fb6f837f2a09037caa648e3",
  "evidence": "Exact integer-distance replay of one degree-three equality core",
  "m": 16410,
  "maximum_degree": 3,
  "n": 16404,
  "root_degree": 2,
  "schema": 1,
  "source_sha256": {
    "pyproject.toml": "d5f478aa3941660e54567b2bce5cf2e1897ce47c2242fd11c464b49daa4c5646",
    "src/graphs.py": "faae54de31e66e4fbc204dbcbd72bfe246e9fd73d5c0c2e7fc8b84250d662abf",
    "src/intercepts.py": "77892827df0de4871da13389e30f6640acf68aa6622ff066f44dbc97d12e3602",
    "src/verify.py": "edbd097e27f4e5aff39b7db550fab6be89911d90991bcc92cd21ed365368da88",
    "uv.lock": "0ff56c8d78c4ee46a01ba5d80340861e1be773744afee0db59fc1395d48be3e0"
  }
}


==> anc/pyproject.toml <==
[project]
name = "mostar-line-graphs"
version = "0.1.0"
description = "Exact checks and reproducible artifacts for pendant-path Mostar comparisons"
requires-python = ">=3.14,<3.15"
dependencies = ["matplotlib", "networkx", "pillow", "pypdf"]

[dependency-groups]
dev = ["ruff", "ty"]


==> anc/src/graphs.py <==
"""Independent integer graph computations (vertices are consecutive integers)."""

import random
from collections import deque

type Graph = tuple[tuple[int, ...], ...]


def graph(order: int, edges: list[tuple[int, int]]) -> Graph:
    if type(order) is not int or order < 1:
        raise ValueError("Order must be a positive integer")
    adjacency: list[set[int]] = [set() for _ in range(order)]
    for u, v in edges:
        if (
            type(u) is not int
            or type(v) is not int
            or not (0 <= u < order and 0 <= v < order)
            or u == v
        ):
            raise ValueError("Invalid edge")
        if v in adjacency[u]:
            raise ValueError("Duplicate edge")
        adjacency[u].add(v)
        adjacency[v].add(u)
    result = tuple(tuple(sorted(row)) for row in adjacency)
    distances(result)
    return result


def edges(g: Graph) -> list[tuple[int, int]]:
    return [(u, v) for u, row in enumerate(g) for v in row if u < v]


def distances(g: Graph) -> list[list[int]]:
    if not g:
        raise ValueError("Empty graph")
    result = []
    for root in range(len(g)):
        row = [-1] * len(g)
        row[root] = 0
        queue = deque([root])
        while queue:
            u = queue.popleft()
            for v in g[u]:
                if row[v] == -1:
                    row[v] = row[u] + 1
                    queue.append(v)
        if -1 in row:
            raise ValueError("Disconnected graph")
        result.append(row)
    return result


def mostar(g: Graph) -> int:
    d = distances(g)
    return sum(
        abs(sum((row[v] > row[u]) - (row[v] < row[u]) for row in d))
        for u, v in edges(g)
    )


def attach(g: Graph, root: int, length: int) -> Graph:
    validate_root(g, root)
    if type(length) is not int or length < 0:
        raise ValueError("Invalid attachment")
    es = edges(g)
    previous = root
    for vertex in range(len(g), len(g) + length):
        es.append((previous, vertex))
        previous = vertex
    return graph(len(g) + length, es)


def line_graph(g: Graph) -> Graph:
    es = edges(g)
    if not es:
        raise ValueError("Line graph would be empty")
    pairs = [
        (i, j)
        for i, e in enumerate(es)
        for j, f in enumerate(es)
        if i < j and set(e).intersection(f)
    ]
    return graph(len(es), pairs)


def line_core(g: Graph, root: int) -> Graph:
    validate_root(g, root)
    es = edges(g)
    if not es:
        return graph(1, [])
    pairs = edges(line_graph(g))
    pairs.extend((i, len(es)) for i, edge in enumerate(es) if root in edge)
    return graph(len(es) + 1, pairs)


def rooted_invariants(g: Graph, root: int) -> tuple[int, int, int]:
    """Return S(K,r), B(K,r), and the number of nonunique predecessors."""
    validate_root(g, root)
    d = distances(g)
    level = d[root]
    s = 0
    constant = 0
    for u, v in edges(g):
        imbalance = sum((row[v] > row[u]) - (row[v] < row[u]) for row in d)
        if level[u] == level[v]:
            constant += abs(imbalance)
        else:
            s += 1
            constant += imbalance if level[u] < level[v] else -imbalance
    bad = sum(
        sum(level[w] == level[v] - 1 for w in g[v]) != 1
        for v in range(len(g))
        if v != root
    )
    return s, constant, bad


def slope(g: Graph, root: int) -> int:
    validate_root(g, root)
    level = distances(g)[root]
    total = len(g[root]) - 1
    for v, neighbors in enumerate(g):
        if v != root:
            a = sum(level[w] == level[v] - 1 for w in neighbors)
            total += a * (len(neighbors) - a - 1)
    return total


def validate_root(g: Graph, root: int) -> None:
    """Reject negative indices and booleans as well as out-of-range roots."""
    if type(root) is not int or root not in range(len(g)):
        raise ValueError("Invalid root")


def vertex_data(g: Graph, root: int) -> tuple[tuple[int, int, int, int], ...]:
    """Root distance and predecessor, horizontal, successor counts by vertex."""
    validate_root(g, root)
    level = distances(g)[root]
    return tuple(
        (
            level[v],
            sum(level[w] == level[v] - 1 for w in g[v]),
            sum(level[w] == level[v] for w in g[v]),
            sum(level[w] == level[v] + 1 for w in g[v]),
        )
        for v in range(len(g))
    )


def profile_core(kind: str) -> Graph:
    """The two nine-vertex witnesses of the vertex-profile obstruction."""
    if kind not in {"same_arc", "opposite_arcs"}:
        raise ValueError("Unknown profile witness")
    cycle = [(i, (i + 1) % 6) for i in range(6)]
    side = 2 if kind == "same_arc" else 4
    return graph(9, [*cycle, (3, 6), (1, 7), (side, 8)])


def path_sum(order: int, length: int) -> int:
    if order < 1 or length < 0:
        raise ValueError("Invalid path parameters")
    if length < order - 2:
        return length * (order - 1)
    return (length * length + (order - 1) ** 2) // 2


def leaf_path_core(k: int, leaves: int, length: int) -> Graph:
    """C_{2k}, leaves at root 0, and a path at its antipode k."""
    if any(type(value) is not int for value in (k, leaves, length)):
        raise ValueError("Integer leaf-path parameters required")
    if k < 2 or leaves < 0 or length < 1:
        raise ValueError("Invalid leaf-path parameters")
    es = [(v, (v + 1) % (2 * k)) for v in range(2 * k)]
    es.extend((0, v) for v in range(2 * k, 2 * k + leaves))
    previous = k
    for v in range(2 * k + leaves, 2 * k + leaves + length):
        es.append((previous, v))
        previous = v
    return graph(2 * k + leaves + length, es)


def triangle_chain(c: int) -> Graph:
    if type(c) is not int or c < 1:
        raise ValueError("Positive cycle count required")
    es = []
    for i in range(1, c + 1):
        y = c + i
        es.extend([(i - 1, i), (i - 1, y), (i, y)])
    return graph(2 * c + 1, es)


def subcubic_chain(c: int) -> Graph:
    if type(c) is not int or c < 1:
        raise ValueError("Positive cycle count required")
    es = []
    for i in range(c):
        a = 3 * i
        es.extend([(a, a + 1), (a + 1, a + 2), (a, a + 2)])
        if i:
            es.append((a - 2, a))
    return graph(3 * c, es)


def subcubic_indices(c: int, t: int) -> tuple[int, int]:
    """Exact weighted-block counts for Q_c with a positive pendant path."""
    if type(c) is not int or type(t) is not int or c < 1 or t < 1:
        raise ValueError("Positive integer cycle count and path length required")
    original = path_sum(3 * c, t) + c * t + 3 * c * (c - 1)
    original += sum(abs(t + 6 * i - 3 * c - 3) for i in range(1, c + 1))
    original += sum(abs(t + 6 * i - 3 * c) for i in range(1, c))
    line = path_sum(4 * c, t - 1)
    for i in range(1, c + 1):
        left = t + 4 * i - 4
        right = 4 * (c - i)
        line += right + left + abs(left - right)
        line += abs(left - right - 2) + abs(left - 2)
        if i < c:
            line += abs(left - right + 2) + right - 2
    return original, line


def subcubic_lower_bound(c: int, t: int) -> int:
    """Twice the analytical lower bound, including the short-path correction."""
    if type(c) is not int or type(t) is not int or c < 2 or t < 1:
        raise ValueError("Requires integers c >= 2 and t >= 1")
    if t <= 3 * c - 2:
        return 2 * ((3 * c - 2) * t + 2 * c * c - 6 * c + 1)
    if t <= 4 * c:
        return -t * t + (12 * c - 2) * t + c * c - 28 * c + 9
    return 2 * (2 * c - 1) * t + 17 * c * c - 28 * c + 8


def triangle_eventual(c: int, t: int) -> tuple[int, int]:
    if c < 1 or t < 3 * c:
        raise ValueError("Outside the proved eventual range")
    original = path_sum(2 * c + 1, t) + 2 * c * t + 2 * c * (c - 1)
    line = path_sum(3 * c + 1, t - 1) + 4 * c * (t - 1)
    line += 6 * c * c - 11 * c + 5
    return original, line


def equality_core() -> Graph:
    """Four-cycle 0-1-2-3 with the pendant edge 2-4; rooted at 0 its slope is zero."""
    return graph(5, [(0, 1), (1, 2), (2, 3), (3, 0), (2, 4)])


def random_cactus(seed: int, blocks: int) -> tuple[Graph, list[list[int]]]:
    """Deterministic random cactus grown block by block; returns its cycles."""
    if type(blocks) is not int or blocks < 1:
        raise ValueError("Positive block count required")
    rng = random.Random(seed)
    es: list[tuple[int, int]] = []
    cycles: list[list[int]] = []
    order = 1
    for _ in range(blocks):
        anchor = rng.randrange(order)
        if rng.random() < 0.3:
            es.append((anchor, order))
            order += 1
        else:
            length = rng.randint(3, 7)
            cycle = [anchor, *range(order, order + length - 1)]
            order += length - 1
            es.extend((cycle[i], cycle[(i + 1) % length]) for i in range(length))
            cycles.append(cycle)
    return graph(order, es), cycles


def cactus_slope(g: Graph, cycles: list[list[int]], root: int) -> int:
    """Predicted slope 2c-1 plus, per even cycle, the antipode degree minus four."""
    validate_root(g, root)
    level = distances(g)[root]
    total = 2 * len(cycles) - 1
    for cycle in cycles:
        if len(cycle) % 2 == 0:
            nearest = min(range(len(cycle)), key=lambda i: level[cycle[i]])
            antipode = cycle[(nearest + len(cycle) // 2) % len(cycle)]
            total += len(g[antipode]) - 4
    return total


def square_bouquet(c: int, leaves: int, length: int) -> Graph:
    """c squares sharing root 0, root leaves, one antipodal path."""
    if not (
        all(type(value) is int for value in (c, leaves, length))
        and c >= 1
        and leaves >= 0
        and length >= 1
    ):
        raise ValueError("Invalid square-bouquet parameters")
    es = []
    for i in range(c):
        a, b, d = 3 * i + 1, 3 * i + 2, 3 * i + 3
        es.extend([(0, a), (a, b), (b, d), (d, 0)])
    n = 1 + 3 * c
    es.extend((0, n + i) for i in range(leaves))
    n += leaves
    previous = 2
    for i in range(length):
        es.append((previous, n + i))
        previous = n + i
    return graph(n + length, es)


==> anc/src/intercepts.py <==
"""Branch-mass intercept formulas and exact public regression checks.

The analytical proofs are in main.tex. Integer-distance evaluations provide
independent finite controls, not premises of the theorems.
"""

import argparse
import hashlib
import itertools
import json
import random
from collections import deque
from pathlib import Path

import networkx as nx

from src.graphs import (
    Graph,
    attach,
    distances,
    edges,
    graph,
    line_graph,
    profile_core,
    validate_root,
)
from src.verify import parity_constants, require

Masses = dict[tuple[int, int], int]
PUBLIC_SOURCES = (
    "src/intercepts.py",
    "src/graphs.py",
    "src/verify.py",
    "pyproject.toml",
    "uv.lock",
)
DISTANCE_RECORD = Path("data/intercept_distance_checks.json")


def root_levels(g: Graph, root: int) -> list[int]:
    require(type(root) is int and root in range(len(g)), "Invalid root")
    level = [-1] * len(g)
    level[root] = 0
    queue = deque([root])
    while queue:
        v = queue.popleft()
        for w in g[v]:
            if level[w] < 0:
                level[w] = level[v] + 1
                queue.append(w)
    require(-1 not in level, "Disconnected graph")
    return level


def edge_masses(h: Graph) -> Masses:
    """M_v(u): one plus the edges other than vu that are nearer u than v."""
    d = distances(h)
    es = edges(h)
    result: Masses = {}
    for v, neighbors in enumerate(h):
        for u in neighbors:
            count = 1
            for x, y in es:
                if {x, y} == {u, v}:
                    continue
                if min(d[x][u], d[y][u]) < min(d[x][v], d[y][v]):
                    count += 1
            result[v, u] = count
    return result


def with_root_edge(g: Graph, root: int) -> Graph:
    """H: the core with one pendant edge at the root; L(H) is the line core."""
    return graph(len(g) + 1, [*edges(g), (root, len(g))])


def incidence(g: Graph, root: int) -> tuple[list[list[int]], list[list[int]]]:
    """Predecessor and successor neighbours; the root's predecessor is the new leaf."""
    level = root_levels(g, root)
    require(
        all(level[u] != level[v] for u, v in edges(g)),
        "Bipartite core required: a horizontal edge was found",
    )
    preds = [[u for u in row if level[u] == level[v] - 1] for v, row in enumerate(g)]
    succs = [[u for u in row if level[u] == level[v] + 1] for v, row in enumerate(g)]
    preds[root] = [len(g)]
    return preds, succs


def parity_pair(c: int, n: int, m: int, total: int) -> list[int]:
    out = []
    for parity in (0, 1):
        numerator = 1 + c * (m + n - 1) + (parity + n - 1) % 2 - (parity + m - 1) % 2
        require(numerator % 2 == 0, "Parity constant must be an integer")
        out.append(numerator // 2 - (m + 1) + total)
    return out


def mass_form_constants(g: Graph, root: int) -> tuple[int, list[int]]:
    """Slope and intercepts of any bipartite core from through-masses alone."""
    n = len(g)
    m = len(edges(g))
    preds, succs = incidence(g, root)
    h = with_root_edge(g, root)
    mass = edge_masses(h)
    d = distances(g)
    line_constant = original_constant = line_slope = 0
    for v in range(n):
        for e in preds[v]:
            for f in succs[v]:
                line_constant += mass[v, e] - mass[v, f]
                line_slope += 1
        for group in (preds[v], succs[v]):
            for e, f in itertools.combinations(group, 2):
                line_constant += abs(mass[v, e] - mass[v, f])
        for f in succs[v]:
            beyond = sum(row[f] < row[v] for row in d)
            original_constant += n - 2 * beyond
    betas = []
    for parity in (0, 1):
        numerator = 1 + m * m - (n - 1) ** 2
        numerator += (parity + n - 1) % 2 - (parity + m - 1) % 2
        require(numerator % 2 == 0, "Parity constant must be an integer")
        betas.append(numerator // 2 + line_constant - original_constant - line_slope)
    return line_slope - m - 1, betas


def zero_slope_mass_form(g: Graph, root: int) -> list[int]:
    """Intercepts of a zero-slope core: local pair minima, overlaps, and defects."""
    n = len(g)
    m = len(edges(g))
    c = m - n + 1
    preds, succs = incidence(g, root)
    mass = edge_masses(with_root_edge(g, root))
    d = distances(g)
    total = (c - 1) * m
    special = 0
    for v in range(n):
        masses = [mass[v, f] for f in succs[v]]
        total += len(masses)
        total -= 2 * sum(min(a, b) for a, b in itertools.combinations(masses, 2))
        overlap = sum(mass[v, u] for u in (*preds[v], *succs[v])) - (m + 1)
        require(overlap >= 0, "Negative overlap")
        if len(preds[v]) == 1:
            total += len(succs[v]) * overlap
        else:
            total += sum(
                abs(mass[v, e] - mass[v, f])
                for e, f in itertools.combinations(preds[v], 2)
            )
            if succs[v]:
                require(
                    len(preds[v]) == 2 and len(succs[v]) == 1,
                    "Zero slope allows one successor below two predecessors",
                )
                special += 1
                total += overlap - masses[0]
        for f in succs[v]:
            total -= 2 * (mass[v, f] - sum(row[f] < row[v] for row in d))
    require(special == 1, "Zero slope needs exactly one special vertex")
    return parity_pair(c, n, m, total)


def cactus_constants(g: Graph, root: int) -> dict[str, object]:
    """Closed form for a zero-slope even-cycle cactus; no all-pairs distances."""
    n = len(g)
    m = len(edges(g))
    c = m - n + 1
    level = root_levels(g, root)
    preds, succs = incidence(g, root)
    preds[root] = []
    require(all(len(p) <= 2 for p in preds), "A vertex has three predecessors")
    antipodes = [v for v in range(n) if len(preds[v]) == 2]
    require(len(antipodes) == c, "Cycle count differs from the antipode count")
    cycles: list[list[int]] = []
    cycle_of: dict[tuple[int, int], int] = {}
    for x in antipodes:
        left, right = [preds[x][0]], [preds[x][1]]
        while left[-1] != right[-1]:
            for chain in (left, right):
                require(len(preds[chain[-1]]) == 1, "Cycle passes another antipode")
                chain.append(preds[chain[-1]][0])
        order = [left[-1], *reversed(left[:-1]), x, *right[:-1]]
        length = len(order)
        for i in range(length):
            a, b = order[i], order[(i + 1) % length]
            key = (min(a, b), max(a, b))
            require(key not in cycle_of, "Two cycles share an edge: not a cactus")
            cycle_of[key] = len(cycles)
        cycles.append(order)
    special = [i for i, order in enumerate(cycles) if succs[order[len(order) // 2]]]
    require(len(special) == 1, "Exactly one antipode must have a successor")
    for order in cycles:
        x = order[len(order) // 2]
        require(len(succs[x]) <= 1, "An antipode has two successors")
    by_level = sorted(range(n), key=lambda v: level[v])
    entered: dict[int, list[int]] = {}
    for i, order in enumerate(cycles):
        entered.setdefault(order[0], []).append(i)

    def on_cycle(a: int, b: int) -> bool:
        return (min(a, b), max(a, b)) in cycle_of

    hanging = [0] * n
    for v in reversed(by_level):
        total = sum(1 + hanging[u] for u in succs[v] if not on_cycle(v, u))
        for i in entered.get(v, []):
            total += len(cycles[i]) + sum(hanging[x] for x in cycles[i][1:])
        hanging[v] = total
    depth = [0] * n
    for v in by_level:
        for u in succs[v]:
            depth[u] = depth[v] + (2 if on_cycle(v, u) else 1)
    position = {
        (i, x): j for i, order in enumerate(cycles) for j, x in enumerate(order)
    }
    branching = 0
    for v in range(n):
        masses = []
        for u in succs[v]:
            if on_cycle(v, u):
                i = cycle_of[min(v, u), max(v, u)]
                order = cycles[i]
                length = len(order)
                j = position[i, v]
                step = 1 if order[(j + 1) % length] == u else -1
                beyond = [(j + step * t) % length for t in range(1, length // 2 + 1)]
                require(0 not in beyond, "A successor half cycle contains the entry")
                masses.append(length // 2 + sum(hanging[order[t]] for t in beyond))
            else:
                masses.append(1 + hanging[u])
        branching += sum(min(a, b) for a, b in itertools.combinations(masses, 2))
    arrangement = 0
    for i, order in enumerate(cycles):
        length = len(order)
        k = length // 2
        tree = [0, *(hanging[x] for x in order[1:])]
        left, right = sum(tree[1:k]), sum(tree[k + 1 :])
        outside = [
            sum(
                not on_cycle(x, u) or cycle_of[min(x, u), max(x, u)] != i
                for u in succs[x]
            )
            for x in order
        ]
        coupling = sum(
            outside[j] * tree[(j + k) % length] for j in range(length) if j != k
        )
        arrangement += coupling + 2 * max(left, right) - 2 * depth[order[0]]
    order = cycles[special[0]]
    k = len(order) // 2
    below = hanging[order[k]]
    at_entry = (m + 1) - 2 * k - sum(hanging[x] for x in order[1:])
    total = (c - 1) * m + (m - 2 * branching) + arrangement + below + at_entry
    return {
        "betas": parity_pair(c, n, m, total),
        "c": c,
        "cycle_lengths": sorted(len(order) for order in cycles),
        "branching": branching,
        "arrangement": arrangement,
        "below_special_antipode": below,
        "at_special_entry": at_entry,
    }


def adjacency(order: int, es: list[tuple[int, int]]) -> Graph:
    """Graph constructor with a single connectivity search instead of all pairs."""
    rows: list[set[int]] = [set() for _ in range(order)]
    for u, v in es:
        require(0 <= u < order and 0 <= v < order and u != v, "Invalid edge")
        require(v not in rows[u], "Duplicate edge")
        rows[u].add(v)
        rows[v].add(u)
    result = tuple(tuple(sorted(row)) for row in rows)
    require(-1 not in root_levels(result, 0), "Disconnected graph")
    return result


def streamed_invariants(g: Graph, root: int) -> tuple[int, int]:
    """S and B from one breadth-first search per vertex, with no stored matrix."""
    es = edges(g)
    firsts = [u for u, _ in es]
    seconds = [v for _, v in es]
    totals = [0] * len(es)
    for source in range(len(g)):
        row = root_levels(g, source)
        totals = [
            total + ((row[v] > row[u]) - (row[v] < row[u]))
            for total, u, v in zip(totals, firsts, seconds, strict=True)
        ]
    level = root_levels(g, root)
    nonhorizontal = constant = 0
    for (u, v), imbalance in zip(es, totals, strict=True):
        if level[u] == level[v]:
            constant += abs(imbalance)
        else:
            nonhorizontal += 1
            constant += imbalance if level[u] < level[v] else -imbalance
    return nonhorizontal, constant


def line_core_fast(g: Graph, root: int) -> Graph:
    """The line core from vertex incidences; its root is the last vertex."""
    validate_root(g, root)
    es = edges(g)
    ids = {edge: i for i, edge in enumerate(es)}
    pairs: set[tuple[int, int]] = set()
    for v, neighbors in enumerate(g):
        incident = [ids[min(v, u), max(v, u)] for u in neighbors]
        if v == root:
            incident.append(len(es))
        pairs.update(itertools.combinations(sorted(incident), 2))
    return adjacency(len(es) + 1, sorted(pairs))


def streamed_constants(g: Graph, root: int) -> dict[str, object]:
    """Slope and intercepts from integer distances, for cores too large to tabulate."""
    n = len(g)
    m = len(edges(g))
    s, b = streamed_invariants(g, root)
    sj, bj = streamed_invariants(line_core_fast(g, root), m)
    return comparison_invariants(n, m, s, b, sj, bj)


def comparison_invariants(
    n: int, m: int, s: int, b: int, sj: int, bj: int
) -> dict[str, object]:
    """Evaluate the general comparison law from the two distance invariants."""
    betas = []
    for parity in (0, 1):
        numerator = 1 + m * m - (n - 1) ** 2
        numerator += (parity + n - 1) % 2 - (parity + m - 1) % 2
        require(numerator % 2 == 0, "Parity constant must be an integer")
        betas.append(numerator // 2 + bj - b - sj)
    return {
        "S": s,
        "B": b,
        "S_prime": sj,
        "B_prime": bj,
        "alpha": sj - s - 1,
        "betas": betas,
    }


def binary_family(
    c: int,
    depth: int,
    deleted: tuple[int, ...] = (),
    extended: tuple[int, ...] = (),
    validate: bool = True,
) -> Graph:
    """Root on a special square; below its antipode a complete binary tree.

    The tree has heap indices 1..2^(depth+1)-1. The first c-1 leaves carry
    pendant bare squares. Plain leaves in `deleted` are removed and plain
    leaves in `extended` receive one child. The root is vertex 0. Large cores
    pass validate=False to skip the all-pairs distance check of graph().
    """
    require(c >= 1 and depth >= 1 and 2**depth >= c - 1, "Invalid binary family")
    first = 2**depth
    entries = set(range(first, first + c - 1))
    plain = set(range(first, 2 * first)) - entries
    require(len(set(deleted)) == len(deleted), "Duplicate deletion")
    require(len(set(extended)) == len(extended), "Duplicate extension")
    require(set(deleted) <= plain and set(extended) <= plain, "Edits need plain leaves")
    require(not set(deleted) & set(extended), "A deleted leaf cannot be extended")
    es: list[tuple[int, int]] = [(0, 1), (1, 2), (2, 3), (3, 0), (2, 4)]
    es.extend((3 + h // 2, 3 + h) for h in range(2, 2 * first) if h not in set(deleted))
    fresh = 3 + 2 * first
    for entry in sorted(entries):
        a, b, d = fresh, fresh + 1, fresh + 2
        es.extend([(3 + entry, a), (a, b), (b, d), (d, 3 + entry)])
        fresh += 3
    for leaf in sorted(extended):
        es.append((3 + leaf, fresh))
        fresh += 1
    labels = sorted({v for e in es for v in e})
    index = {v: i for i, v in enumerate(labels)}
    relabeled = [(index[u], index[v]) for u, v in es]
    return (graph if validate else adjacency)(len(labels), relabeled)


def distance_metadata(g: Graph) -> dict[str, object]:
    """Bind the frozen distance replay to its graph, root, code and environment."""
    return {
        "schema": 1,
        "evidence": "Exact integer-distance replay of one degree-three equality core",
        "construction": {
            "family": "binary_family",
            "c": 7,
            "depth": 13,
            "deleted": [8208],
            "extended": [],
            "root": 0,
        },
        "n": len(g),
        "m": len(edges(g)),
        "maximum_degree": max(map(len, g)),
        "root_degree": len(g[0]),
        "edges_sha256": hashlib.sha256(json.dumps(edges(g)).encode()).hexdigest(),
        "source_sha256": {
            name: hashlib.sha256(Path(name).read_bytes()).hexdigest()
            for name in PUBLIC_SOURCES
        },
    }


def distance_payload() -> dict[str, object]:
    """Opt-in distance replay; deliberately independent of the cactus formula."""
    g = binary_family(7, 13, deleted=(8208,), validate=False)
    exact = streamed_constants(g, 0)
    require(exact["alpha"] == 0 and exact["betas"] == [0, 0], "Seven-cycle distances")
    return {**distance_metadata(g), **exact}


def check_distance_record() -> None:
    """Check frozen provenance and arithmetic without rerunning all distances."""
    record = json.loads(DISTANCE_RECORD.read_text())
    require(type(record) is dict, "Malformed distance record")
    g = binary_family(7, 13, deleted=(8208,), validate=False)
    metadata = distance_metadata(g)
    integer_fields = ("S", "B", "S_prime", "B_prime", "alpha")
    require(
        set(record) == set(metadata) | set(integer_fields) | {"betas"},
        "Missing or unexpected distance record field",
    )
    for key, value in metadata.items():
        require(
            json.dumps(record[key], sort_keys=True)
            == json.dumps(value, sort_keys=True),
            f"Stale distance provenance: {key}",
        )
    require(
        all(type(record[key]) is int for key in integer_fields),
        "Noninteger distance invariant",
    )
    require(
        type(record["betas"]) is list
        and len(record["betas"]) == 2
        and all(type(value) is int for value in record["betas"]),
        "Invalid parity constants",
    )
    exact = comparison_invariants(
        len(g),
        len(edges(g)),
        record["S"],
        record["B"],
        record["S_prime"],
        record["B_prime"],
    )
    require(
        all(record[key] == value for key, value in exact.items())
        and exact["alpha"] == 0
        and exact["betas"] == [0, 0],
        "Inconsistent distance claim",
    )


def cycle_split(c: int, depth: int) -> int:
    """Sum over tree vertices of min(cycles on the left, cycles on the right)."""

    def count(lo: int, hi: int) -> int:
        return max(0, min(hi, c - 1) - lo)

    total = 0
    width = 2**depth
    while width >= 2:
        for lo in range(0, 2**depth, width):
            mid = lo + width // 2
            total += min(count(lo, mid), count(mid, lo + width))
        width //= 2
    return total


def binary_family_value(c: int, depth: int) -> int:
    """Closed value of the common intercept of binary_family(c, depth), odd c."""
    require(c % 2 == 1, "Odd cycle count required")
    polynomial = 15 * c * c - 48 * c + 29
    require(polynomial % 2 == 0, "Half-integer base value")
    return (
        2 ** (depth + 1) * (2 * c - 1 - depth)
        + polynomial // 2
        - 2 * (c - 1) * depth
        - 8 * cycle_split(c, depth)
    )


def binary_edit_changes(
    c: int, depth: int, deleted: tuple[int, ...], extended: tuple[int, ...]
) -> list[int]:
    """Changes of the tree pair-minimum sum, from leaf parents to the top.

    A child branch has one edge per tree vertex plus four per pendant square.
    The recurrence is independent of the cactus formula and of graph distances.
    """
    first = 2**depth
    require(c >= 1 and depth >= 1 and c - 1 <= first, "Invalid binary family")
    plain = set(range(first + c - 1, 2 * first))
    require(set(deleted) <= plain and set(extended) <= plain, "Edits need plain leaves")
    require(len(set(deleted)) == len(deleted), "Duplicate deletion")
    require(len(set(extended)) == len(extended), "Duplicate extension")
    require(not set(deleted) & set(extended), "Conflicting edits")
    before = [0] * (2 * first)
    after = [0] * (2 * first)
    for leaf in range(first, 2 * first):
        before[leaf] = 1 + 4 * (leaf < first + c - 1)
        after[leaf] = before[leaf] - (leaf in deleted) + (leaf in extended)
    changes = []
    for height in range(1, depth + 1):
        level = first >> height
        difference = 0
        for v in range(level, 2 * level):
            children = (2 * v, 2 * v + 1)
            difference += min(after[j] for j in children)
            difference -= min(before[j] for j in children)
            before[v] = 1 + sum(before[j] for j in children)
            after[v] = 1 + sum(after[j] for j in children)
        changes.append(difference)
    return changes


def binary_center_twice(c: int, depth: int) -> int:
    """Twice the parity-independent binary-family intercept, at either parity of c."""
    require(type(c) is int and c >= 1, "Positive integer cycle count required")
    require(type(depth) is int and depth >= 1, "Positive integer depth required")
    require(c - 1 <= 2**depth, "Too many decorated leaves")
    gamma = sum(j.bit_count() for j in range(c - 1))
    return (
        2 ** (depth + 2) * (2 * c - 1 - depth)
        + 15 * c * c
        - 48 * c
        + 29
        - 4 * (c - 1) * depth
        - 16 * gamma
    )


def uniform_parameters(c: int) -> dict[str, int]:
    """Explicit parameters for the analytical uniform degree-three construction."""
    require(type(c) is int and c >= 2, "Integer cycle count at least two required")
    depth = 2 * c
    twice_center = binary_center_twice(c, depth)
    q = 1 - c % 2
    require((q - twice_center) % 4 == 0, "Nonintegral tuning target")
    target = 4 * (c - 1) + (q - twice_center) // 4
    y = (-target) % (c - 1)
    total = (target + y) // (c - 1)
    x = total - y
    require(target >= 4 * (c - 1) ** 2, "Insufficient negative intercept")
    require(x >= y >= 0 and total >= 4 * (c - 1), "Unsaturated tuning regime")
    require((c - 1) * total - y == target, "Tuning equation failed")
    require(
        twice_center + 4 * (c - 1) * total - 4 * y - 16 * (c - 1) == q,
        "Incorrect tuned center",
    )
    n = 2 ** (depth + 1) + 3 * c + total
    return {
        "c": c,
        "depth": depth,
        "gamma": sum(j.bit_count() for j in range(c - 1)),
        "twice_base_center": twice_center,
        "target": target,
        "x": x,
        "y": y,
        "n": n,
        "m": n + c - 1,
    }


def sibling_path_core(c: int, depth: int, x: int, y: int) -> Graph:
    """Extend the rightmost two sibling leaves, keeping all squares on the left."""
    require(c >= 2 and depth >= 2 and c - 1 <= 2 ** (depth - 1), "Invalid placement")
    require(type(x) is int and type(y) is int and min(x, y) >= 0, "Invalid lengths")
    base = binary_family(c, depth)
    first_tip = 2 ** (depth + 1) + 1
    return attach(attach(base, first_tip, x), first_tip + 1, y)


def check_uniform_construction() -> dict[str, object]:
    """Finite independent controls; the all-c theorem has an analytical proof."""
    parameters = [uniform_parameters(c) for c in range(2, 26)]
    boundary_controls = 0
    for c, depth in ((2, 3), (3, 3), (4, 4), (5, 4)):
        cap = 4 * (c - 1)
        for x, y in ((0, 0), (1, 1), (0, cap - 1), (0, cap), (0, cap + 1), (9, 2)):
            g = sibling_path_core(c, depth, x, y)
            n, m = len(g), len(edges(g))
            center = binary_center_twice(c, depth) + 4 * (c - 1) * (x + y)
            center -= 4 * min(x, y) + 4 * min(x + y, cap)
            expected = [
                (center + (p + n - 1) % 2 - (p + m - 1) % 2) // 2 for p in (0, 1)
            ]
            require(parity_constants(g, 0) == (0, expected), "Sibling mass identity")
            require(cactus_constants(g, 0)["betas"] == expected, "Sibling cactus law")
            boundary_controls += 1
    exact = []
    for p in parameters[:4]:
        c = p["c"]
        g = sibling_path_core(c, p["depth"], p["x"], p["y"])
        require(len(g) == p["n"] and len(edges(g)) == p["m"], "Uniform dimensions")
        require(max(map(len, g)) == 3 and len(g[0]) == 2, "Uniform degrees")
        expected = [0, 0] if c % 2 else [int((len(g) + e) % 2 == 0) for e in (0, 1)]
        require(parity_constants(g, 0) == (0, expected), "Uniform exact distances")
        require(cactus_constants(g, 0)["betas"] == expected, "Uniform cactus law")
        exact.append({**p, "alpha": 0, "betas": expected})
    return {
        "scope": "Parameter arithmetic at c=2..25; core distances only at c=2..5",
        "parameters": parameters,
        "sibling_boundary_controls": boundary_controls,
        "exact_cores": exact,
    }


def payload() -> dict[str, object]:
    """Finite, exact controls for the public formulas and the edited witnesses."""
    incident = rooted = cactus_roots = 0
    for net in nx.graph_atlas_g():
        n = len(net)
        if n < 2 or n > 6 or not nx.is_connected(net):
            continue
        g = graph(n, list(net.edges()))
        es = edges(g)
        ids = {e: i for i, e in enumerate(es)}
        d = distances(line_graph(g))
        masses = edge_masses(g)
        for v, neighbors in enumerate(g):
            for u, w in itertools.combinations(neighbors, 2):
                e, f = ids[min(v, u), max(v, u)], ids[min(v, w), max(v, w)]
                imbalance = sum((row[e] < row[f]) - (row[f] < row[e]) for row in d)
                require(imbalance == masses[v, u] - masses[v, w], "Through-mass law")
                incident += 1
        if not nx.is_bipartite(net):
            continue
        is_cactus = all(
            len(block) == 2 or net.subgraph(block).number_of_edges() == len(block)
            for block in nx.biconnected_components(net)
        )
        for root in range(n):
            expected = parity_constants(g, root)
            require(mass_form_constants(g, root) == expected, "Mass form")
            rooted += 1
            if expected[0] == 0 and is_cactus:
                require(cactus_constants(g, root)["betas"] == expected[1], "Cactus law")
                cactus_roots += 1
    rng = random.Random(73)
    random_controls = 0
    for _ in range(150):
        k = rng.randint(2, 6)
        es = [(i, (i + 1) % (2 * k)) for i in range(2 * k)]
        es.append((k, 2 * k))
        for v in range(2 * k + 1, 2 * k + rng.randint(2, 18)):
            es.append((rng.choice([u for u in range(v) if u != k]), v))
        g = graph(1 + max(max(e) for e in es), es)
        for root in (0, len(g) - 1):
            expected = parity_constants(g, root)
            if expected[0] == 0:
                require(
                    cactus_constants(g, root)["betas"] == expected[1], "Tree masses"
                )
                random_controls += 1
    witnesses = []
    for c, depth, deleted, extended in (
        (3, 5, (40, 48, 49, 50), ()),
        (5, 9, (549, 983), (647, 999)),
        (7, 13, (8208,), ()),
    ):
        g = binary_family(c, depth, deleted, extended, validate=False)
        changes = binary_edit_changes(c, depth, deleted, extended)
        delta_n = len(extended) - len(deleted)
        base = binary_family_value(c, depth)
        require(base + 2 * (c - 1) * delta_n - 2 * sum(changes) == 0, "Edit proof")
        require(cactus_constants(g, 0)["betas"] == [0, 0], "Equality construction")
        require(max(map(len, g)) == 3 and len(g[0]) == 2, "Degree-three construction")
        if c <= 5:
            require(parity_constants(g, 0) == (0, [0, 0]), "Independent distances")
        witnesses.append(
            {
                "c": c,
                "depth": depth,
                "deleted": deleted,
                "extended": extended,
                "n": len(g),
                "m": len(edges(g)),
                "base_beta": base,
                "delta_vertices": delta_n,
                "pair_minimum_changes": changes,
                "betas": [0, 0],
                "maximum_degree": 3,
                "root_degree": 2,
                "edges_sha256": hashlib.sha256(
                    json.dumps(edges(g)).encode()
                ).hexdigest(),
                "independent_distance_control": c <= 5,
            }
        )
    profiles = []
    for kind in ("same_arc", "opposite_arcs"):
        g = profile_core(kind)
        closed = cactus_constants(g, 0)
        require(closed["betas"] == parity_constants(g, 0)[1], "Profile witness")
        profiles.append(
            {"kind": kind, "pair_minima": closed["branching"], "betas": closed["betas"]}
        )
    return {
        "schema": 1,
        "evidence": "Finite exact regressions for analytical proofs",
        "atlas_incident_pairs_order_at_most_six": incident,
        "bipartite_atlas_roots": rooted,
        "zero_slope_cactus_atlas_roots": cactus_roots,
        "seed": 73,
        "random_unicyclic_controls": random_controls,
        "degree_three_witnesses": witnesses,
        "profile_pair": profiles,
        "uniform_degree_three": check_uniform_construction(),
        "source_sha256": {
            name: hashlib.sha256(Path(name).read_bytes()).hexdigest()
            for name in PUBLIC_SOURCES
        },
    }


def serialized() -> str:
    return json.dumps(payload(), sort_keys=True, indent=2) + "\n"


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--write", action="store_true")
    parser.add_argument(
        "--distance",
        action="store_true",
        help="recompute the seven-cycle witness from distances (about 75 seconds)",
    )
    args = parser.parse_args()
    if args.distance:
        result = json.dumps(distance_payload(), sort_keys=True, indent=2) + "\n"
        destination = DISTANCE_RECORD
        label = "Intercept distance"
    else:
        check_distance_record()
        result = serialized()
        destination = Path("data/intercept_checks.json")
        label = "Intercept"
    if args.write:
        destination.write_text(result)
        print(f"Regenerated {label.lower()} checks")
    else:
        require(destination.read_text() == result, f"Missing or stale {label} checks")
        print(f"{label} replay passed")


if __name__ == "__main__":
    main()


==> anc/src/verify.py <==
"""Replay exact integer checks; no finite check is used as a universal proof."""

import argparse
import hashlib
import json
from itertools import combinations, pairwise
from pathlib import Path
from typing import TypedDict

import networkx as nx

from src.graphs import (
    Graph,
    attach,
    cactus_slope,
    distances,
    edges,
    equality_core,
    graph,
    leaf_path_core,
    line_core,
    line_graph,
    mostar,
    path_sum,
    profile_core,
    random_cactus,
    rooted_invariants,
    slope,
    square_bouquet,
    subcubic_chain,
    subcubic_indices,
    subcubic_lower_bound,
    triangle_chain,
    triangle_eventual,
    vertex_data,
)


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def nx_mostar(g: Graph) -> int:
    """Independent Floyd--Warshall distance engine, separate counting loop."""
    network = nx.Graph()
    network.add_nodes_from(range(len(g)))
    network.add_edges_from(edges(g))
    d = dict(nx.floyd_warshall(network))
    total = 0
    for u, v in network.edges:
        closer_u = [w for w in network if d[w][u] < d[w][v]]
        closer_v = [w for w in network if d[w][v] < d[w][u]]
        total += abs(len(closer_u) - len(closer_v))
    return total


def check_core(g: Graph, r: int) -> None:
    n = len(g)
    m = len(edges(g))
    j = line_core(g, r)
    s, b, bad = rooted_invariants(g, r)
    sj, bj, _ = rooted_invariants(j, m)
    require(sj - s - 1 == slope(g, r), "General slope identity")
    if not bad:
        require(slope(g, r) == 2 * (m - n + 1) - 1, "Unique-path slope")
    level = distances(g)[r]
    correction = sum(
        (a - 1) * (len(g[v]) - a - 2)
        for v in range(n)
        if v != r
        for a in [sum(level[w] == level[v] - 1 for w in g[v])]
    )
    require(slope(g, r) == 2 * (m - n + 1) - 1 + correction, "Slope correction")
    jd = distances(j)[m]
    for i, (u, v) in enumerate(edges(g)):
        require(jd[i] == 1 + min(level[u], level[v]), "Line distance identity")
    direct_betas = [0, 0]
    alpha = slope(g, r)
    expected_alpha, expected_betas = parity_constants(g, r)
    require(alpha == expected_alpha, "Slope from the two fixed cores")
    non_bipartite = any(level[u] == level[v] for u, v in edges(g))
    uniform_cutoff = (m + n - 1) ** 2 // 2
    threshold = max(1, m)
    for t in (threshold, threshold + 1, threshold + 2):
        extended = attach(g, r, t)
        original = mostar(extended)
        line = mostar(line_graph(extended))
        require(
            original == path_sum(n, t) + s * t + b,
            "Exact core attachment formula",
        )
        require(
            line == path_sum(m + 1, t - 1) + sj * (t - 1) + bj,
            "Exact line attachment formula",
        )
        direct_betas[t % 2] = line - original - alpha * t
        require(
            direct_betas[t % 2] == expected_betas[t % 2],
            "Affine comparison at each checked length",
        )
        if non_bipartite:
            require(
                line - original >= t - uniform_cutoff,
                "Uniform reversal lower bound on each parity",
            )
    c = m - n + 1
    expected_jump = 0 if c % 2 else (-1) ** (n - 1)
    require(direct_betas[1] - direct_betas[0] == expected_jump, "Cyclomatic parity law")
    require(parity_constants(g, r) == (alpha, direct_betas), "Direct parity constants")
    if m >= 2:
        t = m - 1
        extended = attach(g, r, t)
        difference = mostar(line_graph(extended)) - mostar(extended)
        require(
            difference - alpha * t - expected_betas[t % 2]
            == (0 if len(g[r]) == 1 else -2),
            "Penultimate-length root-degree law",
        )
    if non_bipartite:
        require(
            alpha >= 1
            and uniform_cutoff >= m
            and alpha * (uniform_cutoff + 1) + min(direct_betas) > 0,
            "Uniform reversal threshold",
        )
    if alpha == 0:
        require(direct_betas[0] * direct_betas[1] >= 0, "No opposite strict signs")
        require(c % 2 == 1 or direct_betas != [0, 0], "Even-cycle-count obstruction")


def triangle_table(c: int) -> None:
    """Check every symbolic row of the paper's line-core table separately."""
    g = triangle_chain(c)
    j = line_core(g, 0)
    d = distances(j)
    ids = {edge: i for i, edge in enumerate(edges(g))}
    aa = {i: ids[i - 1, i] for i in range(1, c + 1)}
    bb = {i: ids[i - 1, c + i] for i in range(1, c + 1)}
    cc = {i: ids[i, c + i] for i in range(1, c + 1)}
    rows = [(3 * c, aa[1], 2 - 3 * c), (3 * c, bb[1], -1)]
    for i in range(1, c + 1):
        rows.extend(
            [
                (aa[i], bb[i], 3 * (c - i)),
                (aa[i], cc[i], 3 * i - 2),
                (bb[i], cc[i], 6 * i - 3 * c - 2),
            ]
        )
        if i < c:
            favor_left = {v for v, row in enumerate(d) if row[cc[i]] < row[aa[i + 1]]}
            favor_right = {v for v, row in enumerate(d) if row[aa[i + 1]] < row[cc[i]]}
            expected_right = {aa[i + 1], cc[i + 1]}
            expected_right.update(
                vertex
                for later in range(i + 2, c + 1)
                for vertex in (aa[later], bb[later], cc[later])
            )
            require(favor_left == {bb[i], cc[i]}, "Equal-level example: left vertices")
            require(
                favor_right == expected_right, "Equal-level example: right vertices"
            )
            rows.extend(
                [
                    (aa[i], aa[i + 1], 6 * i - 3 * c + 1),
                    (aa[i], bb[i + 1], 3 * i - 2),
                    (cc[i], aa[i + 1], 3 * (c - i - 1)),
                    (cc[i], bb[i + 1], 0),
                ]
            )
    seen = set()
    for u, v, expected in rows:
        key = tuple(sorted((u, v)))
        require(key not in seen, "Duplicate symbolic row edge")
        seen.add(key)
        actual = sum((row[v] > row[u]) - (row[v] < row[u]) for row in d)
        if d[-1][u] == d[-1][v]:
            actual = abs(actual)
        require(actual == expected, f"Table row c={c}, u={u}, v={v}")
    require(seen == set(edges(j)), "Incomplete line-core edge table")


def subcubic_table(c: int) -> None:
    """Check signed/equal-level block counts and the distinguished root edge."""
    g = subcubic_chain(c)
    j = line_core(g, 0)
    d = distances(j)
    ids = {edge: i for i, edge in enumerate(edges(g))}
    rows = []
    previous = len(edges(g))
    for i in range(1, c + 1):
        a = 3 * (i - 1)
        aa, bb, cc = ids[a, a + 1], ids[a, a + 2], ids[a + 1, a + 2]
        left, right = 4 * i - 3, 4 * (c - i)
        rows.extend(
            [
                (aa, bb, right),
                (aa, cc, left),
                (bb, cc, left - right),
                (previous, aa, left - right - 2),
                (previous, bb, left - 2),
            ]
        )
        if i < c:
            following = ids[a + 1, a + 3]
            rows.extend([(aa, following, left - right + 2), (cc, following, right - 2)])
            previous = following
    seen = set()
    for u, v, expected in rows:
        key = tuple(sorted((u, v)))
        require(key not in seen, "Duplicate subcubic block edge")
        seen.add(key)
        actual = sum((row[v] > row[u]) - (row[v] < row[u]) for row in d)
        if d[-1][u] == d[-1][v]:
            actual = abs(actual)
        else:
            require(d[-1][u] < d[-1][v], "Subcubic row orientation")
        require(actual == expected, f"Subcubic table row c={c}, u={u}, v={v}")
    require(seen == set(edges(j)), "Incomplete subcubic edge table")
    require(rooted_invariants(g, 0)[:2] == (3 * c - 1, 3 * c * (c - 1)), "Q core")
    require(mostar(g) == 6 * c * (c - 1), "Unattached Q core")
    require(
        rooted_invariants(j, len(edges(g)))[:2] == (5 * c - 1, 8 * c * c - 11 * c + 3),
        "Q line core",
    )


def check_edge_rows(g: Graph, root: int, rows: list[tuple[int, int, int, int]]) -> int:
    """Verify every edge, level difference, and signed or absolute contribution."""
    d = distances(g)
    level = d[root]
    seen: set[tuple[int, int]] = set()
    total = 0
    for u, v, level_difference, expected in rows:
        require(u in range(len(g)) and v in range(len(g)), "Invalid table vertex")
        key = (min(u, v), max(u, v))
        require(v in g[u] and key not in seen, "Nonedge or duplicate table edge")
        require(level_difference in (0, 1), "Invalid expected level difference")
        require(level[v] - level[u] == level_difference, "Table levels or orientation")
        seen.add(key)
        nearer_u = sum(row[u] < row[v] for row in d)
        nearer_v = sum(row[v] < row[u] for row in d)
        actual = nearer_u - nearer_v
        if level_difference == 0:
            actual = abs(actual)
        require(actual == expected, f"Table contribution at {u},{v}")
        total += actual
    require(seen == set(edges(g)), "Incomplete edge table")
    return total


def leaf_path_table(k: int, a: int, ell: int) -> int:
    """Replay eight line-edge types in the leaf-path family, including empty rows."""
    core = leaf_path_core(k, a, ell)
    es = edges(core)
    ids = {edge: i for i, edge in enumerate(es)}

    def edge_id(u: int, v: int) -> int:
        return ids[min(u, v), max(u, v)]

    x = [edge_id(i - 1, i) for i in range(1, k + 1)]
    y = [edge_id((2 * k - i + 1) % (2 * k), 2 * k - i) for i in range(1, k + 1)]
    leaves = [edge_id(0, v) for v in range(2 * k, 2 * k + a)]
    path = [k, *range(2 * k + a, 2 * k + a + ell)]
    q = [edge_id(u, v) for u, v in pairwise(path)]
    p = len(es)
    rows = [(p, f, 1, 0) for f in leaves]
    for arc in (x, y):
        rows.append((p, arc[0], 1, -(k + ell - 1)))
        rows.extend((u, v, 1, 1 + a - ell) for u, v in pairwise(arc))
        rows.append((arc[-1], q[0], 1, 1 + a + k - ell))
        rows.extend((f, arc[0], 0, k + ell - 1) for f in leaves)
    rows.extend(
        (u, v, 1, 1 + a + 2 * k - ell + 2 * i)
        for i, (u, v) in enumerate(pairwise(q), 1)
    )
    rows.extend((u, v, 0, 0) for i, u in enumerate(leaves) for v in leaves[i + 1 :])
    rows.extend([(x[0], y[0], 0, 0), (x[-1], y[-1], 0, 0)])
    j = line_core(core, 0)
    bj = check_edge_rows(j, p, rows)
    n = len(core)
    require(n == len(es) == 2 * k + a + ell, "Leaf-path order and cycle count")
    require(
        rooted_invariants(core, 0)[:2]
        == (n, a * a + 4 * k * a + 2 * a * ell - 2 * a - ell),
        "Leaf-path original signed counts",
    )
    require(rooted_invariants(j, p)[:2] == (n + 1, bj), "Leaf-path line signed counts")
    require(bj == 1 - ell + 4 * a * k + 3 * a * ell - 3 * a, "Leaf-path table sum")
    require(
        parity_constants(core, 0) == (0, [a * (ell - 1 - a)] * 2), "Leaf-path constant"
    )
    return len(rows)


def check_leaf_path_family() -> dict[str, object]:
    edge_checks = 0
    cases = 0
    for k in range(2, 5):
        for a in range(6):
            for ell in range(1, 8):
                edge_checks += leaf_path_table(k, a, ell)
                core = leaf_path_core(k, a, ell)
                for t in (len(core), len(core) + 1, len(core) + 2):
                    g = attach(core, 0, t)
                    require(
                        mostar(line_graph(g)) - mostar(g) == a * (ell - 1 - a),
                        "Direct leaf-path attachment",
                    )
                cases += 1
    integers = []
    for q in range(-5, 6):
        a, ell = (1, q + 2) if q >= 0 else (-q, -q)
        core = leaf_path_core(2, a, ell)
        g = attach(core, 0, len(core))
        original, line = nx_mostar(g), nx_mostar(line_graph(g))
        require(line - original == q, "Independent integer realization")
        integers.append({"q": q, "a": a, "ell": ell, "mostar": original, "line": line})
    core = leaf_path_core(2, 2, 3)
    extended = attach(core, 0, 2)
    require(
        parity_constants(extended, len(extended) - 1) == (0, [0, 0]), "Root extension"
    )
    return {
        "core_cases": cases,
        "edge_rows": edge_checks,
        "direct_lengths": "n, n+1 and n+2 for every core",
        "integer_controls": integers,
        "root_extension_length": 2,
    }


def parity_constants(g: Graph, r: int) -> tuple[int, list[int]]:
    """Slope and the two eventual parity constants of the comparison theorem."""
    n = len(g)
    m = len(edges(g))
    s, b, _ = rooted_invariants(g, r)
    sj, bj, _ = rooted_invariants(line_core(g, r), m)
    betas = []
    for parity in (0, 1):
        numerator = 1 + m * m - (n - 1) ** 2
        numerator += (parity + n - 1) % 2 - (parity + m - 1) % 2
        require(numerator % 2 == 0, "Parity constant must be an integer")
        betas.append(numerator // 2 + bj - b - sj)
    return sj - s - 1, betas


def check_all_lengths(g: Graph, r: int, upto: int) -> list[int]:
    """Exact differences for t=1..upto, plus the eventual comparison threshold."""
    alpha, betas = parity_constants(g, r)
    diffs = []
    for t in range(1, upto + 1):
        extended = attach(g, r, t)
        diffs.append(mostar(line_graph(extended)) - mostar(extended))
    t0 = max(1, len(edges(g)))
    require(upto >= t0, "Direct evaluation must reach the eventual range")
    for t in range(t0, upto + 1):
        require(diffs[t - 1] == alpha * t + betas[t % 2], "Eventual parity identity")
    return diffs


def check_equality_family() -> dict[str, object]:
    g = equality_core()
    require(slope(g, 0) == 0, "Zero slope of the equality core")
    require(rooted_invariants(g, 0)[:2] == (5, -1), "Equality core constants")
    j = line_core(g, 0)
    require(rooted_invariants(j, 5)[:2] == (6, 0), "Equality line-core constants")
    alpha, betas = parity_constants(g, 0)
    require((alpha, betas) == (0, [0, 0]), "Vanishing parity constants")
    diffs = check_all_lengths(g, 0, 14)
    require(diffs[:5] == [0, -2, -4, -2, 0], "Small equality-core differences")
    require(all(d == 0 for d in diffs[5:]), "Eventual equality of the two indices")
    for r in range(1, 5):
        require(slope(g, r) == -1, "Other roots of the equality core")
    even_cycles = []
    for k in range(2, 17):
        core = graph(
            2 * k + 1, [(v, (v + 1) % (2 * k)) for v in range(2 * k)] + [(k, 2 * k)]
        )
        j = line_core(core, 0)
        require(rooted_invariants(core, 0)[:2] == (2 * k + 1, -1), "Even-cycle core")
        require(
            rooted_invariants(j, 2 * k + 1)[:2] == (2 * k + 2, 0),
            "Even-cycle line core",
        )
        require(
            parity_constants(core, 0) == (0, [0, 0]), "Even-cycle equality constants"
        )
        for t in range(1, 2 * k + 4):
            extended = attach(core, 0, t)
            expected = -2 * max(0, k - abs(t - k - 1))
            require(
                mostar(line_graph(extended)) - mostar(extended) == expected,
                "Even-cycle exact difference formula",
            )
        even_cycles.append(
            {
                "k": k,
                "s": 2 * k + 1,
                "B": -1,
                "s_prime": 2 * k + 2,
                "B_prime": 0,
                "closed_form_checked_through": 2 * k + 3,
            }
        )
    return {
        "differences": diffs,
        "even_cycles": even_cycles,
        "two_paths": check_two_path_family(),
    }


def two_path_core(k: int, ell: int) -> Graph:
    """C_{2k} with a pendant path of length ell at vertex k; vertex 0 is the root."""
    size = 2 * k
    es = [(v, (v + 1) % size) for v in range(size)]
    order, previous = size, k
    for _ in range(ell):
        es.append((previous, order))
        previous = order
        order += 1
    return graph(order, es)


def check_two_path_family() -> list[dict[str, object]]:
    """Even cycle with two antipodal pendant paths: constants and exact difference."""
    out: list[dict[str, object]] = []
    for k in range(2, 7):
        for ell in range(1, 2 * k + 3):
            core = two_path_core(k, ell)
            m = len(edges(core))
            require(
                rooted_invariants(core, 0)[:2] == (2 * k + ell, -ell), "Two-path core"
            )
            require(
                rooted_invariants(line_core(core, 0), m)[:2]
                == (2 * k + ell + 1, 1 - ell),
                "Two-path line core",
            )
            require(parity_constants(core, 0) == (0, [0, 0]), "Two-path constants")
            for t in range(1, 2 * k + ell + 3):
                extended = attach(core, 0, t)
                expected = -2 * max(0, k - abs(abs(t - ell) - k))
                require(
                    mostar(line_graph(extended)) - mostar(extended) == expected,
                    "Two-path exact difference formula",
                )
        out.append({"k": k, "ell_checked_through": 2 * k + 2})
    return out


def check_cacti() -> int:
    rooted = 0
    for seed in range(60):
        g, cycles = random_cactus(seed, 1 + seed % 6)
        require(len(edges(g)) - len(g) + 1 == len(cycles), "Cactus cycle count")
        for r in range(len(g)):
            level = distances(g)[r]
            predecessors = [
                sum(level[w] == level[v] - 1 for w in g[v])
                for v in range(len(g))
                if v != r
            ]
            require(max(predecessors, default=1) <= 2, "At most two predecessors")
            require(slope(g, r) == cactus_slope(g, cycles, r), "Cactus slope formula")
            odd = any(len(cycle) % 2 for cycle in cycles)
            require(not odd or slope(g, r) >= 1, "One odd cycle gives positive slope")
            rooted += 1
    return rooted


def check_slope_classification() -> dict[str, object]:
    rooted = 0
    zero = 0
    bicyclic_zero = []
    small: dict[int, list[dict[str, object]]] = {}
    for network in nx.graph_atlas_g():
        n = len(network)
        if not 1 <= n <= 7 or not nx.is_connected(network):
            continue
        g = graph(n, list(network.edges()))
        d = distances(g)
        for r, level in enumerate(d):
            preceding = [sum(level[w] == level[v] - 1 for w in g[v]) for v in range(n)]
            successors = [sum(level[w] == level[v] + 1 for w in g[v]) for v in range(n)]
            horizontal = [(u, v) for u, v in edges(g) if level[u] == level[v]]
            branching = sum(
                (preceding[v] - 1) * successors[v] for v in range(n) if v != r
            )
            cross = sum(preceding[u] + preceding[v] for u, v in horizontal)
            alpha = slope(g, r)
            if alpha != -1 + branching + cross:
                raise ValueError("Review slope identity failed")
            if bool(horizontal) == nx.is_bipartite(network):
                raise ValueError("Horizontal-edge characterization failed")
            minimum_pattern = not horizontal and all(
                preceding[v] <= 1 or successors[v] == 0 for v in range(n)
            )
            require(alpha >= -1, "Universal slope lower bound")
            require(not horizontal or alpha >= 1, "Non-bipartite slope lower bound")
            require((alpha == -1) == minimum_pattern, "Minimum-slope classification")
            zero_pattern = (
                not horizontal
                and sum(preceding[v] == 2 and successors[v] == 1 for v in range(n)) == 1
                and all(
                    preceding[v] <= 1
                    or successors[v] == 0
                    or (preceding[v] == 2 and successors[v] == 1)
                    for v in range(n)
                )
            )
            if (alpha == 0) != zero_pattern:
                raise ValueError("Zero-slope characterization failed")
            rooted += 1
            zero += alpha == 0
            if alpha == 0 and len(edges(g)) - n + 1 == 2:
                _, betas = parity_constants(g, r)
                require(0 not in betas, "Bicyclic single-parity atlas exclusion")
                bicyclic_zero.append({"edges": edges(g), "root": r, "betas": betas})
        if 2 <= n <= 5:
            difference = mostar(line_graph(g)) - mostar(g)
            if difference > 0:
                small.setdefault(n, []).append(
                    {
                        "edges": edges(g),
                        "difference": difference,
                        "degree": max(map(len, g)),
                    }
                )
    diamond = graph(4, [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)])
    attachments = []
    for r in (0, 2):
        g = attach(diamond, r, 1)
        attachments.append(
            {
                "original_root_degree": len(diamond[r]),
                "maximum_degree": max(map(len, g)),
                "mostar": mostar(g),
                "line": mostar(line_graph(g)),
            }
        )
    bare = []
    for c in range(2, 11):
        q, h = subcubic_chain(c), triangle_chain(c)
        bare.append(
            {
                "c": c,
                "Q_difference": mostar(line_graph(q)) - mostar(q),
                "H_difference": mostar(line_graph(h)) - mostar(h),
            }
        )
    return {
        "rooted_atlas": rooted,
        "zero_slope_roots": zero,
        "bicyclic_zero_slope_roots": bicyclic_zero,
        "bicyclic_single_parity_scope": "No witness through order seven; "
        "all connected atlas representatives, every root. No claim at larger orders.",
        "small_counterexamples": small,
        "diamond": attachments,
        "bare_chains": bare,
    }


def bouquet_line_table(c: int, a: int, ell: int) -> list[tuple[int, int, int, int]]:
    core = square_bouquet(c, a, ell)
    es = edges(core)
    ids = {edge: i for i, edge in enumerate(es)}
    p = len(es)
    f = [ids[0, v] for v in range(3 * c + 1, 3 * c + a + 1)]
    groups = []
    for i in range(c):
        u, v, w = 3 * i + 1, 3 * i + 2, 3 * i + 3
        groups.append((ids[0, u], ids[0, w], ids[u, v], ids[v, w]))
    path_vertices = [2, *range(3 * c + a + 1, 3 * c + a + ell + 1)]
    q = [ids[min(u, v), max(u, v)] for u, v in pairwise(path_vertices)]
    rows = [(p, leaf, 1, 0) for leaf in f]
    rows.extend((u, v, 0, 0) for u, v in combinations(f, 2))
    for i, (x, y, upper, lower) in enumerate(groups):
        tail = ell if i == 0 else 0
        for first, second in ((x, upper), (y, lower)):
            rows.extend(
                [(p, first, 1, -1 - tail), (first, second, 1, p - 3 - 2 * tail)]
            )
            rows.extend((leaf, first, 0, 1 + tail) for leaf in f)
        rows.extend([(x, y, 0, 0), (upper, lower, 0, 0)])
        for j in range(i + 1, c):
            other_tail = ell if j == 0 else 0
            rows.extend(
                (u, v, 0, abs(tail - other_tail)) for u in (x, y) for v in groups[j][:2]
            )
    rows.extend((v, q[0], 1, 4 * c + a - ell - 1) for v in groups[0][2:])
    rows.extend(
        (u, v, 1, p + 1 - 2 * ell + 2 * i) for i, (u, v) in enumerate(pairwise(q), 1)
    )
    return rows


def check_square_bouquet() -> dict[str, object]:
    """Replay the bouquet counts, odd-c equality and the c=4 parity example."""
    table = []
    core_cases = edge_rows = 0
    for c in range(1, 8):
        for a in range(5):
            values = []
            for ell in range(1, 9):
                g = square_bouquet(c, a, ell)
                n, m = len(g), len(edges(g))
                require(
                    (n, m) == (3 * c + a + ell + 1, 4 * c + a + ell),
                    "Bouquet order and size",
                )
                b = m * n - 16 * c - 2 * a - ell * ell - 9 * ell
                bj = (
                    8 * c * c
                    + 4 * a * c
                    + 10 * c * ell
                    - 4 * c
                    + 3 * a * ell
                    + a
                    - 11 * ell
                    - 3
                )
                require(
                    rooted_invariants(g, 0)[:2] == (m, b), "Bouquet original counts"
                )
                require(
                    rooted_invariants(line_core(g, 0), m)[:2] == (m + 1, bj),
                    "Bouquet line counts",
                )
                rows = bouquet_line_table(c, a, ell)
                require(
                    check_edge_rows(line_core(g, 0), m, rows) == bj,
                    "Complete bouquet edge table",
                )
                edge_rows += len(rows)
                alpha, betas = parity_constants(g, 0)
                require(alpha == 0, "Bouquet zero slope")
                twice_center = 2 * (a + 4 * c - 4) * (ell - a + 2 * c - 3)
                twice_center -= (c - 1) * (17 * c - 31)
                for epsilon in (0, 1):
                    residue = (epsilon + n - 1) % 2 - (epsilon + m - 1) % 2
                    require(
                        2 * betas[epsilon] == twice_center + residue,
                        "Bouquet factorization with signed parity correction",
                    )
                if c % 2 == 0:
                    require(abs(betas[1] - betas[0]) == 1, "Even bouquet obstruction")
                if c == 2:
                    require(0 not in betas, "Bicyclic bouquet control")
                values.append(betas[0])
                core_cases += 1
            if c in (1, 3):
                table.append({"c": c, "a": a, "constants_by_ell": values})
    equality = []
    for c in (3, 5, 7, 9, 11):
        a, ell = (9 * c - 23) // 2, (7 * c - 19) // 2
        g = square_bouquet(c, a, ell)
        require(parity_constants(g, 0) == (0, [0, 0]), "Odd-c equality family")
        require(
            (len(g), len(edges(g))) == (11 * c - 20, 12 * c - 21),
            "Equality core order and size",
        )
        direct = []
        if c in (3, 5):
            for t in (len(edges(g)), len(edges(g)) + 1, len(edges(g)) + 2):
                attached = attach(g, 0, t)
                original, line = nx_mostar(attached), nx_mostar(line_graph(attached))
                require(original == line, "Independent odd-c equality attachment")
                direct.append({"t": t, "mostar": original, "line_mostar": line})
        equality.append(
            {
                "c": c,
                "a": a,
                "ell": ell,
                "edges": edges(g),
                "threshold": len(edges(g)),
                "direct_controls": direct,
            }
        )
    return {
        "scope": "c=1..7; a=0..4; ell=1..8, complete B and B' formulas; "
        "odd-c equality construction c=3,5,7,9,11; independent attachments at c=3,5; "
        "c=4,a=2,ell=1 single-parity witness at t=19,20,21,22,23",
        "core_cases": core_cases,
        "edge_rows": edge_rows,
        "table": table,
        "equality_cores": equality,
        "single_parity_core": check_single_parity_bouquet(),
    }


def check_single_parity_bouquet() -> dict[str, object]:
    core = square_bouquet(4, 2, 1)
    require((len(core), len(edges(core))) == (16, 19), "Single-parity core size")
    require(parity_constants(core, 0) == (0, [1, 0]), "Single-parity intercepts")
    controls = []
    for t in (19, 20, 21, 22, 23):
        attached = attach(core, 0, t)
        original, line = nx_mostar(attached), nx_mostar(line_graph(attached))
        require(line - original == 1 - t % 2, "Single-parity direct comparison")
        controls.append({"t": t, "mostar": original, "line_mostar": line})
    return {
        "c": 4,
        "a": 2,
        "ell": 1,
        "edges": edges(core),
        "root": 0,
        "betas": [1, 0],
        "threshold": 19,
        "direct_controls": controls,
    }


def check_uniform_reversal_threshold() -> list[dict[str, object]]:
    records: list[dict[str, object]] = []
    for core in (
        triangle_chain(1),
        attach(triangle_chain(1), 0, 1),
        graph(4, list(combinations(range(4), 2))),
    ):
        n, m = len(core), len(edges(core))
        threshold = 1 + (m + n - 1) ** 2 // 2
        for root in range(n):
            direct = []
            for t in (threshold - 1, threshold):
                attached = attach(core, root, t)
                original, line = nx_mostar(attached), nx_mostar(line_graph(attached))
                require(line - original >= t - threshold + 1, "Direct uniform bound")
                if t == threshold:
                    require(line > original, "Direct uniform-threshold reversal")
                direct.append({"t": t, "mostar": original, "line_mostar": line})
            records.append(
                {
                    "edges": edges(core),
                    "root": root,
                    "threshold": threshold,
                    "direct": direct,
                }
            )
    return records


def check_profile_obstruction() -> list[dict[str, object]]:
    """Replay both profiles, all line-edge nearer sets, and both parity lengths."""
    records: list[dict[str, object]] = []
    profiles = []
    for kind, beta in (("same_arc", 2), ("opposite_arcs", 0)):
        core = profile_core(kind)
        data = vertex_data(core, 0)
        profiles.append(sorted(data))
        require(rooted_invariants(core, 0) == (9, 15, 1), "Profile core invariants")
        require(parity_constants(core, 0) == (0, [beta, beta]), "Profile intercepts")
        h = attach(core, 0, 1)
        es = edges(h)
        ids = {edge: i for i, edge in enumerate(es)}
        j = line_graph(h)
        d = distances(j)
        p = ids[0, 9]
        level = d[p]
        weights = [len(h[v]) - 2 for v in range(6)]
        predicted: dict[tuple[int, int], tuple[int, int]] = {}
        for v in range(6):
            left, right = (v - 1) % 6, (v + 1) % 6
            minus = ids[min(v, left), max(v, left)]
            plus = ids[min(v, right), max(v, right)]
            q_minus = 3 + weights[(v - 1) % 6] + weights[(v - 2) % 6]
            q_plus = 3 + weights[(v + 1) % 6] + weights[(v + 2) % 6]
            predicted[minus, plus] = (q_minus, q_plus)
            for leaf in (w for w in h[v] if w >= 6):
                f = ids[v, leaf]
                predicted[minus, f] = (q_minus + weights[(v + 3) % 6], 1)
                predicted[plus, f] = (q_plus + weights[(v + 3) % 6], 1)
        require(
            len(predicted) == 14
            and sorted(tuple(sorted(pair)) for pair in predicted) == edges(j),
            "Incomplete profile line-edge count",
        )
        rows = []
        total = 0
        for (u, v), counts in predicted.items():
            actual = (
                sum(row[u] < row[v] for row in d),
                sum(row[v] < row[u] for row in d),
            )
            require(counts == actual, "Profile nearer-set cardinalities")
            value = actual[0] - actual[1]
            if level[u] == level[v]:
                value = abs(value)
            elif level[u] > level[v]:
                value = -value
            total += value
            rows.append({"edges": [es[u], es[v]], "nearer": counts, "term": value})
        require(total == 16 + beta, "Profile line constant")
        controls = []
        for t in (9, 10, 11):
            g = attach(core, 0, t)
            original, transformed = mostar(g), mostar(line_graph(g))
            require(transformed - original == beta, "Profile attachment law")
            require(
                (original, transformed) == (nx_mostar(g), nx_mostar(line_graph(g))),
                "Independent profile attachment check",
            )
            controls.append({"t": t, "mostar": original, "line": transformed})
        records.append(
            {
                "kind": kind,
                "root": 0,
                "edges": edges(core),
                "vertex_data": data,
                "B": 15,
                "B_prime": total,
                "betas": [beta, beta],
                "line_counts": rows,
                "attachment_controls": controls,
            }
        )
    require(profiles[0] == profiles[1], "Vertex profiles differ")
    return records


class ThresholdControl(TypedDict):
    t: int
    mostar: int
    line_mostar: int
    affine_difference: int
    defect: int


class ThresholdRecord(TypedDict):
    m: int
    root: int
    edges: list[tuple[int, int]]
    threshold: int
    controls: list[ThresholdControl]


def check_unicyclic_slope() -> dict[str, object]:
    """Replay alpha = deg(antipode) - 3 for every even-cycle unicyclic core.

    The paper's one-cycle subsection presents the degree hypothesis of the
    intercept formula as a complete case split rather than a restriction.
    This checks that split exhaustively on the atlas: the antipode of the
    entry is the unique vertex with two predecessors, and its degree alone
    fixes the sign of the comparison.
    """
    by_degree: dict[int, int] = {}
    cores = 0
    for network in nx.graph_atlas_g():
        n = len(network)
        if not 3 <= n <= 7 or not nx.is_connected(network):
            continue
        if network.number_of_edges() != n:
            continue
        cycle = nx.cycle_basis(network)[0]
        if len(cycle) % 2:
            continue
        g = graph(n, list(network.edges()))
        d = distances(g)
        for r, level in enumerate(d):
            antipodes = [
                v
                for v in range(n)
                if v != r and sum(level[w] == level[v] - 1 for w in g[v]) == 2
            ]
            require(len(antipodes) == 1, "Unique two-predecessor vertex")
            (antipode,) = antipodes
            entry = min(cycle, key=lambda x: level[x])
            require(
                level[antipode] == level[entry] + len(cycle) // 2,
                "Antipode is opposite the cycle entry",
            )
            degree = len(g[antipode])
            alpha = slope(g, r)
            require(alpha == degree - 3, "Unicyclic slope from antipode degree")
            require(
                (alpha == 0) == (degree == 3), "Zero slope iff antipode degree three"
            )
            by_degree[degree] = by_degree.get(degree, 0) + 1
            cores += 1
    require(cores > 0, "Unicyclic slope sample is nonempty")
    require(set(by_degree) >= {2, 3, 4}, "All three slope cases occur")
    return {
        "rooted_cores": cores,
        "by_antipode_degree": dict(sorted(by_degree.items())),
    }


def check_sharp_attachment_threshold() -> list[ThresholdRecord]:
    """Independent star controls at, below and above the sharp length bound."""
    records: list[ThresholdRecord] = []
    for m in range(13):
        core = graph(m + 1, [(0, v) for v in range(1, m + 1)])
        threshold = max(1, m)
        alpha, betas = parity_constants(core, 0)
        require(alpha == -1, "Star slope")
        controls: list[ThresholdControl] = []
        for t in range(max(1, threshold - 1), threshold + 3):
            attached = attach(core, 0, t)
            original, line = mostar(attached), mostar(line_graph(attached))
            require(
                (original, line)
                == (nx_mostar(attached), nx_mostar(line_graph(attached))),
                "Independent sharp-threshold distances",
            )
            predicted = alpha * t + betas[t % 2]
            defect = line - original - predicted
            require(
                defect == (-2 if m >= 2 and t == m - 1 else 0),
                "Sharp-threshold comparison",
            )
            controls.append(
                {
                    "t": t,
                    "mostar": original,
                    "line_mostar": line,
                    "affine_difference": predicted,
                    "defect": defect,
                }
            )
        records.append(
            {
                "m": m,
                "root": 0,
                "edges": edges(core),
                "threshold": threshold,
                "controls": controls,
            }
        )
    return records


def check_atlas_attachments() -> tuple[dict[int, int], int, dict[int, dict[str, int]]]:
    """Check the sharp threshold, its predecessor and two later lengths."""
    rooted_by_order = dict.fromkeys(range(1, 8), 0)
    boundary_by_order = {
        n: {"tested": 0, "leaf_roots": 0, "nonleaf_roots": 0} for n in range(1, 8)
    }
    unique = 0
    for network in nx.graph_atlas_g():
        n = len(network)
        if 1 <= n <= 7 and nx.is_connected(network):
            g = graph(n, list(network.edges()))
            for r in range(n):
                check_core(g, r)
                rooted_by_order[n] += 1
                unique += rooted_invariants(g, r)[2] == 0
                if len(edges(g)) >= 2:
                    boundary_by_order[n]["tested"] += 1
                    kind = "leaf_roots" if len(g[r]) == 1 else "nonleaf_roots"
                    boundary_by_order[n][kind] += 1
    # Connected atlas counts are 1, 1, 2, 6, 21, 112, 853; use every vertex as root.
    require(
        rooted_by_order == {1: 1, 2: 2, 3: 6, 4: 24, 5: 105, 6: 672, 7: 5971},
        "Incomplete attachment/parity atlas coverage",
    )
    return rooted_by_order, unique, boundary_by_order


def payload() -> dict[str, object]:
    records = []
    subcubic = []
    for c in range(1, 9):
        triangle_table(c)
        core = triangle_chain(c)
        require(mostar(core) == 3 * c * c - 2 * c - c % 2, "Mostar index of H_c")
        for t in range(1, 3 * c + 7):
            g = attach(core, 0, t)
            actual = mostar(g), mostar(line_graph(g))
            if t >= 3 * c:
                require(actual == triangle_eventual(c, t), "Triangle closed forms")
            if c >= 2:
                require(actual[1] > actual[0], "Strict inequality for every t >= 1")
            if c <= 3 and t <= 5:
                require(actual[0] == nx_mostar(g), "Independent original check")
                require(actual[1] == nx_mostar(line_graph(g)), "Independent line check")
            records.append({"c": c, "t": t, "mostar": actual[0], "line": actual[1]})
        core = subcubic_chain(c)
        subcubic_table(c)
        require(max(map(len, attach(core, 0, 1))) == 3, "Subcubic construction")
        require(len(edges(core)) - len(core) + 1 == c, "Subcubic cycle count")
        check_core(core, 0)
        diffs = check_all_lengths(core, 0, 4 * c)
        bounds = []
        for t in range(1, 4 * c + 3):
            g = attach(core, 0, t)
            actual = mostar(g), mostar(line_graph(g))
            require(actual == subcubic_indices(c, t), "Subcubic all-length formulas")
            if c <= 3 and t in (1, 3 * c - 2, 3 * c - 1, 4 * c):
                require(
                    actual == (nx_mostar(g), nx_mostar(line_graph(g))), "Q independent"
                )
            if c >= 2:
                bound = subcubic_lower_bound(c, t)
                require(0 < bound <= 2 * (actual[1] - actual[0]), "Uniform Q bound")
                bounds.append(bound)
            if t >= 4 * c - 1:
                correction = 0 if c % 2 else 1 - 2 * (t % 2)
                twice_eventual = 2 * (2 * c - 1) * t + 17 * c * c - 28 * c + 9
                require(
                    2 * (actual[1] - actual[0]) == twice_eventual + correction,
                    "Subcubic eventual parity correction",
                )
        alpha, betas = parity_constants(core, 0)
        require(alpha == 2 * c - 1, "Subcubic slope")
        if c >= 2:
            require(min(diffs) > 0, "Subcubic strict inequality for t <= 4c")
            require(alpha * (4 * c) + min(betas) > 0, "Subcubic eventual positivity")
        subcubic.append(
            {
                "c": c,
                "betas": betas,
                "differences": diffs,
                "formula_checked_through": 4 * c + 2,
                "twice_lower_bounds": bounds,
            }
        )
    equality = check_equality_family()
    cactus_cases = check_cacti()
    rooted_by_order, unique, boundary_by_order = check_atlas_attachments()
    return {
        "schema": 14,
        "scope": "All connected graph-atlas representatives of order 1..7, every root, "
        "attachment identities and direct parity constants at t=T,T+1,T+2 "
        "with T=max(1,m); root-degree boundary law at t=m-1 for every m>=2; "
        "independent sharp-threshold star controls m=0..12; "
        "including the cyclomatic parity law and uniform reversal bound for "
        "non-bipartite cores; independent uniform-threshold controls; "
        "triangle chains c=1..8, t=1..3c+6; subcubic chains c=1..8, t=1..4c+2 "
        "with complete core edge tables and uniform lower bounds; "
        "random rooted cacti against the cactus slope formula; equality family; "
        "slope classification on every rooted atlas representative of order 1..7; "
        "unicyclic antipode-degree case split on every even-cycle atlas core; "
        "all counterexamples of order at most five; "
        "even-cycle exact difference formula k=2..16, t=1..2k+3; "
        "two antipodal pendant paths k=2..6, ell=1..2k+2, t=1..2k+ell+2; "
        "leaf-path table k=2..4, a=0..5, ell=1..7, direct lengths n,n+1,n+2; "
        "independent integer realizations q=-5..5; "
        "square-bouquet complete edge tables c=1..7, a=0..4, ell=1..8; "
        "odd-c equality constructions c=3,5,7,9,11 and independent attachments c=3,5; "
        "single-parity bouquet c=4,a=2,ell=1 at t=19,20,21,22,23; "
        "two nine-vertex profile witnesses, all 28 line-edge nearer sets, t=9,10,11",
        "evidence": "exact finite regression; universal theorems are analytical",
        "slope_classification": check_slope_classification(),
        "atlas_rooted_cases": sum(rooted_by_order.values()),
        "atlas_rooted_cases_by_order": rooted_by_order,
        "atlas_penultimate_boundary_by_order": boundary_by_order,
        "atlas_unique_path_cases": unique,
        "cactus_rooted_cases": cactus_cases,
        "equality_family": equality,
        "leaf_path_family": check_leaf_path_family(),
        "square_bouquet": check_square_bouquet(),
        "uniform_reversal_threshold": check_uniform_reversal_threshold(),
        "sharp_attachment_threshold": check_sharp_attachment_threshold(),
        "profile_obstruction": check_profile_obstruction(),
        "unicyclic_slope": check_unicyclic_slope(),
        "subcubic": subcubic,
        "records": records,
        "source_sha256": {
            name: hashlib.sha256(Path(name).read_bytes()).hexdigest()
            for name in ("src/graphs.py", "src/verify.py", "pyproject.toml", "uv.lock")
        },
    }


def serialized() -> str:
    return json.dumps(payload(), sort_keys=True, indent=2) + "\n"


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--write", action="store_true")
    args = parser.parse_args()
    result = serialized()
    destination = Path("data/exact_checks.json")
    if args.write:
        destination.write_text(result)
        print("Regenerated exact finite checks")
    else:
        require(destination.read_text() == result, "Missing or stale exact checks")
        print("Exact replay passed")


if __name__ == "__main__":
    main()


==> anc/uv.lock <==
version = 1
revision = 3
requires-python = "==3.14.*"

[[package]]
name = "contourpy"
version = "1.4.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/83/5a/a55177dd22553a277388e8a1b3220e92de91bacb28356cdc73caa240121d/contourpy-1.4.0.tar.gz", hash = "sha256:20156f5a1ac4f8ce02656e39a61e82164a3d359796dc8026f75b062783d500e1", size = 13323726, upload-time = "2026-09-11T19:05:05.808Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/75/b0/b548628c8dddf6e5e0a981b7fa8e4c008024df09c7d17c6a9e271edfa0b3/contourpy-1.4.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:a3e67bc1a6a4618a1dac7c3053a9ffece5ddfa2046b2670b342cf430bb0b87d1", size = 297354, upload-time = "2026-09-11T19:03:35.017Z" },
    { url = "https://files.pythonhosted.org/packages/04/5a/513484208742f65af2648c519f0b7ab034616e183c4403538024c136a1ab/contourpy-1.4.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:072a702e2e178f4fcf96f04775d0c059e4c917925abf0d3208ebb6865df3c23d", size = 283729, upload-time = "2026-09-11T19:03:36.818Z" },
    { url = "https://files.pythonhosted.org/packages/35/da/5a6562febc994b2c4bf9d01e57a50458ef8a2051bb3e7b35a00333e0fc26/contourpy-1.4.0-cp314-cp314-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:404dbcd9233513dfd1323b66ea593fef90e899f658f6b8a9ed8e93bd0ca669db", size = 357819, upload-time = "2026-09-11T19:03:39.058Z" },
    { url = "https://files.pythonhosted.org/packages/6d/99/7b358ce888aaa426f755daa096c99c59d17c352037344e836f20e5d3b957/contourpy-1.4.0-cp314-cp314-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:61624f6722480aa7e168fd746164e7bfdf48f8ccb6542f1613741200dc37e2b1", size = 407795, upload-time = "2026-09-11T19:03:41.293Z" },
    { url = "https://files.pythonhosted.org/packages/be/02/34d7548adf08c60967435d79d7a90882eacc84f5093435287974c7e99943/contourpy-1.4.0-cp314-cp314-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2e741a39dfc96babe1722561e81351aeec104526c57dbe91c167c1db606c2d55", size = 408552, upload-time = "2026-09-11T19:03:42.728Z" },
    { url = "https://files.pythonhosted.org/packages/cf/8c/9677dad226e5aaac5b823d5b09d881ebc32ff1648af417597649841e516c/contourpy-1.4.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:e439ab450c93455feb0218532ded3e946ec7a9b5f459069f122cfa44b89229f6", size = 384850, upload-time = "2026-09-11T19:03:44.402Z" },
    { url = "https://files.pythonhosted.org/packages/08/f5/e3fbeaa489c223629fbb434737cb3de4ecaca9cae4825e77b92490f640f8/contourpy-1.4.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:417be048f7e122cefbe2a34c51a1f2b0410f8eb35796f794d45475ddb7872d9d", size = 1357601, upload-time = "2026-09-11T19:03:46.746Z" },
    { url = "https://files.pythonhosted.org/packages/88/be/55fec293d342c222ed58a5d4056df4362e192af2e59527a3d5d822de8828/contourpy-1.4.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:43d80072a32299bf945de0a6dd4e034ea0162e832261de2e07a274a5adbba9c9", size = 1427340, upload-time = "2026-09-11T19:03:48.745Z" },
    { url = "https://files.pythonhosted.org/packages/86/40/0faabf453edf59b0e3633381d7ca72c3414fb9b72b5cbb08b06ed792d3e5/contourpy-1.4.0-cp314-cp314-pyemscripten_2026_0_wasm32.whl", hash = "sha256:fa1b787362a3856e63dd2b89449f6c384d55ee1beb8f94f4bcc871b40f02462c", size = 118355, upload-time = "2026-09-11T19:03:50.047Z" },
    { url = "https://files.pythonhosted.org/packages/38/0c/7ea75aa3559ae8a6805015e15a19c92b6480752ecc92526361e5776e88c5/contourpy-1.4.0-cp314-cp314-win32.whl", hash = "sha256:738c44fa71735a617f36da58e32810512407d283d5d1bb5b1cecb00d7eeba7cf", size = 356977, upload-time = "2026-09-11T19:04:11.401Z" },
    { url = "https://files.pythonhosted.org/packages/15/41/3df8cc14bb572c8b447f9dfbc876703f0f2f2896058285b5c87a1d4a638d/contourpy-1.4.0-cp314-cp314-win_amd64.whl", hash = "sha256:181bea01bc742734ae672fa00c717d855dd35e1f029536406538c52e7b0cd73d", size = 240101, upload-time = "2026-09-11T19:04:12.772Z" },
    { url = "https://files.pythonhosted.org/packages/66/01/ee6830a5aa4565662a345172f6f35eeeed625d20f1c9d4ecd35318fe4ade/contourpy-1.4.0-cp314-cp314-win_arm64.whl", hash = "sha256:64039341e2d8804f1a13bda8c69083eab935167bbd7e856cf096241f17d5bd45", size = 576359, upload-time = "2026-09-11T19:04:14.983Z" },
    { url = "https://files.pythonhosted.org/packages/51/af/49ee9c9cf012699e505c1b63c531cc99f19df50f205173092c4d541e3ec7/contourpy-1.4.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:ef47fef9a912c77e3d84b014f701e5a9340f25703e9ed3bcebe37f91fb69dc49", size = 313601, upload-time = "2026-09-11T19:03:51.452Z" },
    { url = "https://files.pythonhosted.org/packages/ad/59/ce411ab2be0f805038626d8f4ca9ce563487ff51ff6c363e7512271564ed/contourpy-1.4.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:96019f059bcb3774acc0104be3360a57b36d33eaaa2e1d7f77c800ca8e07618b", size = 302812, upload-time = "2026-09-11T19:03:53.022Z" },
    { url = "https://files.pythonhosted.org/packages/95/b0/390915f9af14c1e2d3b2a9ad99d85b98df4352346a51e368cbb825f813c3/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ddf5a2596d716fd3793434844caf31abc7a40b1e8718431420c89858268fb909", size = 348996, upload-time = "2026-09-11T19:03:54.594Z" },
    { url = "https://files.pythonhosted.org/packages/c7/85/e0952576d54322f3e9983b1e049a7a31f42ce82c5c29d01821e6dd3780d7/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:dd59df9e2fb0aff8bd7fd1adb9f349b7c835245a9d0f18c2f2deeb537190f2b1", size = 400272, upload-time = "2026-09-11T19:03:56.822Z" },
    { url = "https://files.pythonhosted.org/packages/d6/7d/f13543a5e1598e4a4ad01d9d5e2d65f9c09c37660616429913d606c5977d/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:b7794ea07cab575633daad8d6e963b662053391022294d3aacc1d9ba9ef54114", size = 412895, upload-time = "2026-09-11T19:03:58.487Z" },
    { url = "https://files.pythonhosted.org/packages/c5/a8/6e5eaff53507dfd2dfc428240eecda32453067277d4b3e7ca71210b2d611/contourpy-1.4.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a1c8a74744fa746eeaa12f0f9ed7f8b4add9d8f1b14d95e3b5e133675eac888f", size = 377060, upload-time = "2026-09-11T19:04:00.122Z" },
    { url = "https://files.pythonhosted.org/packages/16/a3/d00e44d35511b3cead5bd794ee672d4eecf30d9de4ceac57a49d6204064f/contourpy-1.4.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:107ec46f7aa1664266d69b1181aadc953d58d39f7d8d648fa5b795d4a060b0de", size = 1345688, upload-time = "2026-09-11T19:04:02.705Z" },
    { url = "https://files.pythonhosted.org/packages/1e/01/1e533b0cae32c8edd63fe40435ec3b29345dab87321afcd28722d7f957d1/contourpy-1.4.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:5a4c89c7f38a0d7a94356d74e3391073c4325c4d47ad2fd065c3fe7dbae16c0c", size = 1416140, upload-time = "2026-09-11T19:04:04.77Z" },
    { url = "https://files.pythonhosted.org/packages/6d/0c/4ee66759f00d6a5d6909782f14f441d639fa18a4a43142e334351efc47f8/contourpy-1.4.0-cp314-cp314t-win32.whl", hash = "sha256:912c6afaa106e2f74ba22b30416b77ef7eb94e3bdc5a4df51ab147845dba9b6d", size = 371982, upload-time = "2026-09-11T19:04:06.233Z" },
    { url = "https://files.pythonhosted.org/packages/e6/ac/b3e5324138c3e3741f526663f4f265f4f69dfdf26415a39428940864a5f6/contourpy-1.4.0-cp314-cp314t-win_amd64.whl", hash = "sha256:ef9440f6f8506246269a82734f5ff9e2e4c5e775b3996fc883cc491c5257eca6", size = 262907, upload-time = "2026-09-11T19:04:07.882Z" },
    { url = "https://files.pythonhosted.org/packages/19/37/c9aa45e47819dc15a38fc5c81a2fb987fde55e9d3b991fbde514e3b6b5f5/contourpy-1.4.0-cp314-cp314t-win_arm64.whl", hash = "sha256:fc9feef8f1f001c5b87decadc67c4a5d1eebb62ca39c4763d1237ff62cf2b707", size = 587071, upload-time = "2026-09-11T19:04:09.898Z" },
]

[[package]]
name = "cycler"
version = "0.12.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/a9/95/a3dbbb5028f35eafb79008e7522a75244477d2838f38cbb722248dabc2a8/cycler-0.12.1.tar.gz", hash = "sha256:88bb128f02ba341da8ef447245a9e138fae777f6a23943da4540077d3601eb1c", size = 7615, upload-time = "2023-10-07T05:32:18.335Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/e7/05/c19819d5e3d95294a6f5947fb9b9629efb316b96de511b418c53d245aae6/cycler-0.12.1-py3-none-any.whl", hash = "sha256:85cef7cff222d8644161529808465972e51340599459b8ac3ccbac5a854e0d30", size = 8321, upload-time = "2023-10-07T05:32:16.783Z" },
]

[[package]]
name = "fonttools"
version = "4.66.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/87/b6/126c659ab7e0e03e01a5f5d223abf7b2c0691ae92718085a212a3924a2a3/fonttools-4.66.1.tar.gz", hash = "sha256:64967c6ddb0d4c610dfd8cb1485981b2d27972ddfb7d4bbbd9e199d2a089c450", size = 3694174, upload-time = "2026-09-29T16:11:53.706Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/12/83/c745b210ec49379ebfe627e166b527f44671a1f6ec5e1e219d91caa8964d/fonttools-4.66.1-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:b18803cbdef248e7ee1be59cb277fbbe1da1faaa6f726fa5d3557904e6a3d967", size = 3099264, upload-time = "2026-09-29T16:10:41.998Z" },
    { url = "https://files.pythonhosted.org/packages/35/af/dd698f10bf0f743873077259e8a6fce075861dde3bb01eb22b2c4f7aefe8/fonttools-4.66.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:f08ab7f8461c37ecfdd29ad97fb0c0780b50501bd664bb0f46b6e83ed2b9d2a7", size = 2588769, upload-time = "2026-09-29T16:10:43.933Z" },
    { url = "https://files.pythonhosted.org/packages/c5/65/10b5caa2aa779e62411b67949bda9741d4d7532ba0b6dea647b715131260/fonttools-4.66.1-cp314-cp314-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7cf4f996f9b1cb549bff9ea4c50813988a26ec922c95cfa85c7e4f1270447e06", size = 5374278, upload-time = "2026-09-29T16:10:45.727Z" },
    { url = "https://files.pythonhosted.org/packages/6a/db/9ac5c6773feec1b40e57eac106d869886f66a1e44082d343ac1e1e1fb773/fonttools-4.66.1-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:9261ef507f2dd74203443a472b65b5a26429eb378f975016dec7dc7305b24898", size = 5317826, upload-time = "2026-09-29T16:10:48.056Z" },
    { url = "https://files.pythonhosted.org/packages/04/0a/69beb11f6b714ac90ee73ad4600ac91d7dd4e1ce361d087c8425bb8472de/fonttools-4.66.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:e1cde50b3ec84ca6fe63ca815de183dbecb88e8adf8ada82d8ea130ef12b2b43", size = 5316239, upload-time = "2026-09-29T16:10:50.201Z" },
    { url = "https://files.pythonhosted.org/packages/33/a8/7a77359e469d3a638df91d3e225cef4a3c1184c20e98381238042f7835fa/fonttools-4.66.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:d8f0a8f16c4f3a5a87ca971de2631792d8cb4d570951f2000acf712f157d40db", size = 5449423, upload-time = "2026-09-29T16:10:52.337Z" },
    { url = "https://files.pythonhosted.org/packages/93/cf/ea0b2f1ef90431b1879d6e6c680a7fde497129cf511ab995ade0ff8e19a7/fonttools-4.66.1-cp314-cp314-win32.whl", hash = "sha256:b878c78b2af11b879bd4f26bb0d8bda2a4c64543fdd3f28efe2c80f97f043885", size = 2437673, upload-time = "2026-09-29T16:10:54.281Z" },
    { url = "https://files.pythonhosted.org/packages/b2/53/629dbb4a40c4a7b3de61442c6b4430d36ab6e0e8cf941c547f4fd66f3337/fonttools-4.66.1-cp314-cp314-win_amd64.whl", hash = "sha256:05aeb146451f37289f782c3c861f3d0f4b86c2dd2e4620b46683544c7406640e", size = 2489763, upload-time = "2026-09-29T16:10:56.262Z" },
    { url = "https://files.pythonhosted.org/packages/0e/59/342e5fce9438f88882524128d1feb0311d4014cb6f8bdeb4607fcc00713f/fonttools-4.66.1-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:66fad3b7874062c2a2692f0ae6dea56d24f01b778c7f191950ca3ff997e25a88", size = 3172931, upload-time = "2026-09-29T16:10:58.563Z" },
    { url = "https://files.pythonhosted.org/packages/50/92/96196ebfd02676f28fa9b3776d85e18281bca0c8450d7e214c40e346bf92/fonttools-4.66.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:eef76d5796e604f9d6753fa6d323c4eb9f4e0e43f1dcca553f3e6914f1667b64", size = 2621937, upload-time = "2026-09-29T16:11:00.845Z" },
    { url = "https://files.pythonhosted.org/packages/e7/c3/3f4b761037ebc2e5597c52c218a9e95dbc4a2cab572828654f6004f422f5/fonttools-4.66.1-cp314-cp314t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:c47299bca4b5acaaeb32100f77b944feea151de9ef1773365a410dc3d49b945b", size = 5546932, upload-time = "2026-09-29T16:11:03.126Z" },
    { url = "https://files.pythonhosted.org/packages/b6/d1/3f506cc79608becbc287785db8c44eb3f93079b49752266eb9f57700ecc4/fonttools-4.66.1-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:dfba62cc93199ba62c376f90f2a9147d92730d301e44f88e013e50ff5edf6193", size = 5353546, upload-time = "2026-09-29T16:11:05.394Z" },
    { url = "https://files.pythonhosted.org/packages/6d/27/6534d84430ba1641185f8a0c9e2c7ecd395b15ff98f96967e3fb3c728b09/fonttools-4.66.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:2c7340497cf53490293e0c2b61011e0191633022ede0a0a964a68157a98b0fb4", size = 5414313, upload-time = "2026-09-29T16:11:07.618Z" },
    { url = "https://files.pythonhosted.org/packages/27/17/831ceca06d78855b11dc203b0e3ba5e6fd8a63a71ee0343ea8bd367fda55/fonttools-4.66.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:c666fefdd5613a0e99aa4516e6ff4ef87aa86cf1c7ba12a73550f4770e46b750", size = 5449661, upload-time = "2026-09-29T16:11:09.997Z" },
    { url = "https://files.pythonhosted.org/packages/2e/e4/21dc18bcbc8d0354814f6ea58af3d76d3bcd9b0d7246df454cb9e00c1740/fonttools-4.66.1-cp314-cp314t-win32.whl", hash = "sha256:2ce4c93160535761f22c80b2afbc96cabc09855363a5d1a5554265b8a4c85901", size = 2471431, upload-time = "2026-09-29T16:11:12.237Z" },
    { url = "https://files.pythonhosted.org/packages/b5/f4/eb0489e7d58ac0d3387584afc7f3e505f60f60fe4b4f5a0274f013d444a2/fonttools-4.66.1-cp314-cp314t-win_amd64.whl", hash = "sha256:b13c8c541ce0b794add3211b3641cc0e113d707f73e06235e6fe9731bd7c45a9", size = 2521288, upload-time = "2026-09-29T16:11:14.52Z" },
    { url = "https://files.pythonhosted.org/packages/f6/10/d45b74135d5d642cb3a4fb0a957c1613ef93de4c8548671dfc3a5bf38299/fonttools-4.66.1-py3-none-any.whl", hash = "sha256:7234ae9e28db64273fbbfa72caebd0a97e3bdba6b05064114741b9539ef339d0", size = 1202222, upload-time = "2026-09-29T16:11:51.678Z" },
]

[[package]]
name = "kiwisolver"
version = "1.5.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/ba/07/bd78e6a8fae171ea041ef5bba3ed21a003522fa088834b069b1909981f30/kiwisolver-1.5.1.tar.gz", hash = "sha256:f1303ef2eec81262a4b708c3e858afe58d7c75ad91c1c05266eda7673369859a", size = 104395, upload-time = "2026-08-28T10:28:27.153Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/dd/87/2d5dfad0daf17dcc18d98c48ed2332fc3f051cf599e60be6182a30dd4cf1/kiwisolver-1.5.1-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:0324cd2567259b7a095f6cf18a52b0ffc6f3de9e69528ff1bc0e7a37bd43ff1a", size = 62337, upload-time = "2026-08-28T10:26:18.778Z" },
    { url = "https://files.pythonhosted.org/packages/08/c8/83e1624f15d6262b470dbcc80b09979fd4d5b2ea3ddfc6b6e3327e235726/kiwisolver-1.5.1-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:74ea337e0ec3f6f342a36a4f1b5cd94dd9affddcd28ba9aae2905af932ee8c6b", size = 64513, upload-time = "2026-08-28T10:26:19.909Z" },
    { url = "https://files.pythonhosted.org/packages/c9/2d/827ec30eb07f528c08d8459ffb318ae91a56d793ee8acbea8b491f0ff906/kiwisolver-1.5.1-cp314-cp314-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:ee9df1f0d77b9c6e94f4ac0fec533fbddd5ea3a327807f18d7b069ae019ded80", size = 66287, upload-time = "2026-08-28T10:26:21.078Z" },
    { url = "https://files.pythonhosted.org/packages/53/11/5c43a562529dad8def4b81e5e1877c612a7e0298105a5939b3b409d2079c/kiwisolver-1.5.1-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:fc271a6f0a2126958f4090e5507b9da5848927dae331f8f763bd4aa642b3d2cd", size = 123940, upload-time = "2026-08-28T10:26:22.475Z" },
    { url = "https://files.pythonhosted.org/packages/64/db/9bd6c505c95128c258a55236bfbb3a7a3fb6023f863316b6d7d9f3c69052/kiwisolver-1.5.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:9b3092d8992a1d69b7a59c3e39f35e1b9be327a17f68a7c35fc17329e337d6f2", size = 66493, upload-time = "2026-08-28T10:26:23.743Z" },
    { url = "https://files.pythonhosted.org/packages/e1/f4/b3007a3ed5c9be73f81161140684cf7d9bdb9c4b632f5f484d2a1c713fb9/kiwisolver-1.5.1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:c2306e8bb53601979fcb3fa09cc65e031876d9ae01eff2fcbcd7a84ef94d5bc1", size = 64720, upload-time = "2026-08-28T10:26:24.95Z" },
    { url = "https://files.pythonhosted.org/packages/a1/13/08188f0cafa3a800403e4ff62b9aad4e7a17f9c4c7e080dc8f18c64794cf/kiwisolver-1.5.1-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:18a0cfb124546a4c2e6087c5f3029c7f44b37c85b142e0ced71f73a7599ac208", size = 1475867, upload-time = "2026-08-28T10:26:26.393Z" },
    { url = "https://files.pythonhosted.org/packages/8a/3e/053bdc3c9abdb8f2606225eda398adca25c0c91ab90add8222a69db65ee0/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:34ec467940442c9943016fb2d4c81d1ba84351eeca2f1a78f8bc87f1ba0d414c", size = 1282865, upload-time = "2026-08-28T10:26:28.118Z" },
    { url = "https://files.pythonhosted.org/packages/5e/64/a44c341b36b610588cc2f1e89b3cae072a3119aa8be578e90987cd640751/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:a83ee7107df13abe42a54a6654670eef9bb39425cf2e27f65e0007465e1286ab", size = 1300865, upload-time = "2026-08-28T10:26:30.125Z" },
    { url = "https://files.pythonhosted.org/packages/60/5e/7e7d716dca38c714478b741257a5b4a321d9932b8d851551a136dcaf3984/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:bebb89489b279b2f5661bbbb2abcc87bcd4a46607bb4a5c966f04f1db6b8df9a", size = 1348071, upload-time = "2026-08-28T10:26:31.829Z" },
    { url = "https://files.pythonhosted.org/packages/10/1a/2b98fdda8bf45b7be317e48ed12393d44334394d315c74b81f4a14c0e31b/kiwisolver-1.5.1-cp314-cp314-manylinux_2_39_riscv64.whl", hash = "sha256:509735237ae0d849e8a843551d423d2500d2e0a9ac1611a145658b29c0fb9f85", size = 992191, upload-time = "2026-08-28T10:26:33.544Z" },
    { url = "https://files.pythonhosted.org/packages/b6/55/d893f5ede0e50f9e3fcf01f6015f42ec7d9cd221e26772701fe4a98745f9/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:824c3d763a05ea9e9003610145186b0e9848c7584a5575c79bac5a8e7cd80bad", size = 2233854, upload-time = "2026-08-28T10:26:35.282Z" },
    { url = "https://files.pythonhosted.org/packages/b1/82/f85f6279555a6ee1639fef7bfe83adb037a03e11a6fc9eaa54b8d0380339/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_ppc64le.whl", hash = "sha256:1fff05e239575b1481b6ed1a782f6fad616efbf1f0b1f44e6e85c4dfe426e483", size = 2330621, upload-time = "2026-08-28T10:26:36.9Z" },
    { url = "https://files.pythonhosted.org/packages/56/31/e11aea078f66fc2fffcc179d38ca90d9da97652a241b64519169742ba46a/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_riscv64.whl", hash = "sha256:0627b9bceb9c3cdcf12b8a18655eedfed2692b038df27423383c120d0b7dc2d6", size = 1982848, upload-time = "2026-08-28T10:26:39.01Z" },
    { url = "https://files.pythonhosted.org/packages/af/ea/2956b63bf5140ca46aa2c2818e6aa03e2d5754dd2fa41db1c6b28922940c/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_s390x.whl", hash = "sha256:8a708a47ade1fe19e8371d5da076bac0dd4b0a5a7985ad6c637f7f7e361b6baa", size = 2494850, upload-time = "2026-08-28T10:26:40.837Z" },
    { url = "https://files.pythonhosted.org/packages/11/d1/3829542258d8b3fc0898d221e7ef0e2c83eca0d348709bb8dbe54f3d4005/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:007a5553dfc4f4e8d184f588a0200e2cd4b63a59cc8796df3c39909e679dc7a0", size = 2298067, upload-time = "2026-08-28T10:26:42.803Z" },
    { url = "https://files.pythonhosted.org/packages/4e/0e/49522e1ab5788cbaf63a26fbd3b851f9028616828c961b8a31b35cb96df8/kiwisolver-1.5.1-cp314-cp314-win_amd64.whl", hash = "sha256:f4167e87b397f273dc2356fcf1eaf50a6bac51e6105f45103ef7129c8efb0255", size = 72282, upload-time = "2026-08-28T10:26:44.268Z" },
    { url = "https://files.pythonhosted.org/packages/f5/b6/22e7ca5315d363e6f81c9f37c9472e12e7b298731e77c0428e6a911a2c39/kiwisolver-1.5.1-cp314-cp314-win_arm64.whl", hash = "sha256:5c490db2168a508088f59140dd392556a54b8bd1048fc6383c8baff13c359673", size = 69855, upload-time = "2026-08-28T10:26:45.725Z" },
    { url = "https://files.pythonhosted.org/packages/30/8c/03a9cfbe871964c8758a816eb03ac96c806da2795a9a7cd9bf9648bfb594/kiwisolver-1.5.1-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:4d4ca09bf13cff792b1884f64b98ee6c2467930d632233be25c56b442d99f10e", size = 126289, upload-time = "2026-08-28T10:26:47.023Z" },
    { url = "https://files.pythonhosted.org/packages/f2/e3/14ce3041ca79dff9c9d884ca00c7bf32374e76028a865a9ecd99b4f5a517/kiwisolver-1.5.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:44b8faef94f1857e77fa0238f3390ff1ac51d2ea20a487e2e452a59fd2b5f5ca", size = 67709, upload-time = "2026-08-28T10:26:48.268Z" },
    { url = "https://files.pythonhosted.org/packages/af/c4/45030471a66ec8ef042e9f96ffe1d522c9ab12da180186a0898966fc1385/kiwisolver-1.5.1-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:2ae70bc59790d2af72a3f76f24b272403e135070340281108b447cb77ea70819", size = 65909, upload-time = "2026-08-28T10:26:49.523Z" },
    { url = "https://files.pythonhosted.org/packages/42/73/17dce073a6ae259bb32cf9d686c4079d2e538868bc45967462bf33df914a/kiwisolver-1.5.1-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:43844c1a7ad6d723d5b5b4c4fc7f5bd399c40e288120d16257c7c9e8765c6e85", size = 1584907, upload-time = "2026-08-28T10:26:50.933Z" },
    { url = "https://files.pythonhosted.org/packages/8c/84/ae3c75909f507283cbfcc7e916c7e822579ef962020b97e6882b27b4478f/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:22d5e5aaad6be121f2515765e3b1c444352cb8eb4c86510801db8f2e50757316", size = 1392474, upload-time = "2026-08-28T10:26:52.638Z" },
    { url = "https://files.pythonhosted.org/packages/34/31/8bcc83caad5bce8fa4577152389848bf6bc110e51e573a2b4e7c2aa34c89/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:3fa5855898f6d3d01b72ccd48a2d65cbdee301251603fefe34e2025bddba219c", size = 1405246, upload-time = "2026-08-28T10:26:54.248Z" },
    { url = "https://files.pythonhosted.org/packages/55/72/220345537d790cf4ae54f8acfff4b5cc2468e0702a384d651cf7a771c63e/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:d66a64dd5dec136040ec2ae94aa026a912ee60fdd45bc28d3db30037fd809e88", size = 1456099, upload-time = "2026-08-28T10:26:56.042Z" },
    { url = "https://files.pythonhosted.org/packages/cd/10/3725fd2398f66d18c34b4e0f81a8d03764cd4f4f089f58a527f0b4428086/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_39_riscv64.whl", hash = "sha256:9e51c119992ea8820706871c30a4642ec76de20ae82f9b50b9a45517d8e9f810", size = 1073695, upload-time = "2026-08-28T10:26:57.658Z" },
    { url = "https://files.pythonhosted.org/packages/86/cb/28d6e09e66b93e4588b2e6b7d84d020ccefea09e2f4de788510a07efeab7/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:70ed9a45c7484d2b30cdacf60d220f494a1763b9fec1ad03285c6553fa0889f2", size = 2335355, upload-time = "2026-08-28T10:26:59.202Z" },
    { url = "https://files.pythonhosted.org/packages/6a/b3/a0f31d5e4e40af7dc97c36b8a74fdd3a36cf3c8bbd098da9a23466ff6a94/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_ppc64le.whl", hash = "sha256:98b208a7cc42c803445ef551d6753cc42a5ea13e9cab1ee66cd8b9cb70195330", size = 2426524, upload-time = "2026-08-28T10:27:01.181Z" },
    { url = "https://files.pythonhosted.org/packages/2f/c9/728f63bd58c72cafdc79fc306abeeac7391bec03b757a48dadeb30906521/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_riscv64.whl", hash = "sha256:c6834b92dd2428e2dd85ef3d85f723d3c12f20aaf43a2ddd4f944ca25d833408", size = 2063430, upload-time = "2026-08-28T10:27:03.06Z" },
    { url = "https://files.pythonhosted.org/packages/84/df/ce188b96f92f9a2c958231da140768918cba53c9713dc887b82f85462118/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_s390x.whl", hash = "sha256:5d142e352eb13facc7dd047489aebdff6ba78576c239f1ea04931979caaf0567", size = 2597513, upload-time = "2026-08-28T10:27:05.072Z" },
    { url = "https://files.pythonhosted.org/packages/69/d6/76947c8203768968382e5bd74d9cc95654746703a61ea53015f2c74a2e06/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:f9b1c4900736e489a812c529100de4b8fb617d4db075e931e213c57424b83d9b", size = 2394488, upload-time = "2026-08-28T10:27:07.423Z" },
    { url = "https://files.pythonhosted.org/packages/e4/d4/14b21e4eb203c4d15425e8b6a2c625a320b4a1f2f7557eead63ffc30ffb7/kiwisolver-1.5.1-cp314-cp314t-win_amd64.whl", hash = "sha256:5978c3340f16a35c30f8ab2fa7bcf559973c55f1a5ef6970e1f621acf3c4db13", size = 75404, upload-time = "2026-08-28T10:27:08.892Z" },
    { url = "https://files.pythonhosted.org/packages/cb/f5/53157899fc7f45f76421b77b99eb1639dd0f83f26ff9d76300c96bb4a3b0/kiwisolver-1.5.1-cp314-cp314t-win_arm64.whl", hash = "sha256:ca307d6c259e5c98d3cb9ade55342b47a6839762caf2536f3d7b46ee660cc82e", size = 72946, upload-time = "2026-08-28T10:27:10.944Z" },
]

[[package]]
name = "matplotlib"
version = "3.11.2"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "contourpy" },
    { name = "cycler" },
    { name = "fonttools" },
    { name = "kiwisolver" },
    { name = "numpy" },
    { name = "packaging" },
    { name = "pillow" },
    { name = "pyparsing" },
    { name = "python-dateutil" },
]
sdist = { url = "https://files.pythonhosted.org/packages/e7/c8/9aa712a0afb882649424dd8de8ad9aa6235e796e84c6052e8f6dc1598d0d/matplotlib-3.11.2.tar.gz", hash = "sha256:cec596316640f2b394b8f0daa0ea61a8eae82d017b620b9f202befb972a59ea4", size = 32660610, upload-time = "2026-09-11T19:05:31.214Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/54/b4/4facdb700bc236e4c676495ca3798d8134ab8668cbfe0f6b2e9ebf962a38/matplotlib-3.11.2-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:c9721f81275499da1feeb36a2cf8192ea086283b3bd16b7dc4c9d7aedb7396d6", size = 9478976, upload-time = "2026-09-11T19:04:00.12Z" },
    { url = "https://files.pythonhosted.org/packages/4c/a0/bba05f0a25bfeb0475c2f2a87958b31103aa6b7a5386017afb1a96212825/matplotlib-3.11.2-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:1a3040b209f3968b4e84161df7b174f07a9fad33b0f2d7e48ea3bbd3075e2863", size = 9307932, upload-time = "2026-09-11T19:04:02.976Z" },
    { url = "https://files.pythonhosted.org/packages/d4/42/81d5cba4bb39b41b0998efc880e129f2d7cdb94256ca49678fdcd9c21be5/matplotlib-3.11.2-cp314-cp314-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:bf3fe71fbfb8ec0e310e0bc8537c3405a01f38f25f9394ed2135e6202fed542b", size = 10674370, upload-time = "2026-09-11T19:04:06.912Z" },
    { url = "https://files.pythonhosted.org/packages/29/5e/52f56f93d5b20815ee0ae352f7a38eff25580edb180b4fa7df87cfeba68f/matplotlib-3.11.2-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:8c8255de28f986d935a64c9ca71c0ec2d2f41d355691f5ea684725dc91413f71", size = 10954597, upload-time = "2026-09-11T19:04:09.948Z" },
    { url = "https://files.pythonhosted.org/packages/6e/ae/f8918a1b564db49c53cd603eb3c8748c5767e4ce0fb2cf1d7c38653e4c5d/matplotlib-3.11.2-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:a8756cc73d9af9a7fe0deb54ea2e75ef73b01d9e575877e72acad5458e660943", size = 10812583, upload-time = "2026-09-11T19:04:12.887Z" },
    { url = "https://files.pythonhosted.org/packages/ea/61/4315ef0d63937fe56f451887b4a0be3b8e8b22cf1d92a8d157caac54570d/matplotlib-3.11.2-cp314-cp314-win_amd64.whl", hash = "sha256:ecea603dd2fbf8242fd31a305a8b12a4ece2de28096870c65fdd0d1e35b8d9a6", size = 9505972, upload-time = "2026-09-11T19:04:15.788Z" },
    { url = "https://files.pythonhosted.org/packages/d5/00/02398b0a1a62ef73d9af0a957fe1773363eec9a6ca7e433c72ae2790fbce/matplotlib-3.11.2-cp314-cp314-win_arm64.whl", hash = "sha256:01dc8eaaab5a9fce9ff615eca82345728f289e4715b186ee10c6d85272fc26bb", size = 9184534, upload-time = "2026-09-11T19:04:18.691Z" },
    { url = "https://files.pythonhosted.org/packages/ec/c5/1e6ca10baa7e04f113c37856aadb4adc3dbb1c55fc7da6dc830bba1292d7/matplotlib-3.11.2-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:79a258f58253dfa025af80a9e9bb228d75fced007f0e93ae7423fefbde81a74d", size = 9526415, upload-time = "2026-09-11T19:04:21.39Z" },
    { url = "https://files.pythonhosted.org/packages/e0/93/7561727af07ccc84747953c6a33eee3981cc436d04f465032e707ca0e429/matplotlib-3.11.2-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:c0b83f044ce10a98027b105b3931548719a6e8c7ef986b4362651e0b5367c8dc", size = 9361064, upload-time = "2026-09-11T19:04:24.107Z" },
    { url = "https://files.pythonhosted.org/packages/c1/40/ce270ef2a6794d94a409fe28b8dabedffc07c07f9e5dbb89e0f605bd157d/matplotlib-3.11.2-cp314-cp314t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e43b188f0a5b75447bcc197728258166aa64365770ed1caa36595a5e1ca4bbba", size = 10684626, upload-time = "2026-09-11T19:04:27.201Z" },
    { url = "https://files.pythonhosted.org/packages/45/46/396e0307dbf1c1f2d0a3654caa6dbc780dd5379f5f11257369cf8d21d9fe/matplotlib-3.11.2-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:d3304eb5a59442a8867f6920d484591c0fa09ffc29e9260be2feec3351e25869", size = 10960602, upload-time = "2026-09-11T19:04:30.254Z" },
    { url = "https://files.pythonhosted.org/packages/1c/97/4defb84695477340aa88b27c9482cc1ca4de11f36f66b6c8c0ddd685def1/matplotlib-3.11.2-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:02329432ae5c6af87cf208ee575b701d698bdf0b1a3bb28cc6d53c36e967e575", size = 10822603, upload-time = "2026-09-11T19:04:32.964Z" },
    { url = "https://files.pythonhosted.org/packages/7d/e7/eab54551c1ec6b72dcd678a078b6c6da8d4c85ec1ff0016e81fe52866304/matplotlib-3.11.2-cp314-cp314t-win_amd64.whl", hash = "sha256:f2ac30cf5eb5dff1b584627ae0b0e1186551a4f69ae3c75073911da497a29170", size = 9551206, upload-time = "2026-09-11T19:04:35.811Z" },
    { url = "https://files.pythonhosted.org/packages/4e/0e/04698032cb4d8fb1e30d8ffec5ded20f6f582b03c8c58b2385c95245f158/matplotlib-3.11.2-cp314-cp314t-win_arm64.whl", hash = "sha256:cf41ecd1b0c0b6f7177ed965a54c2afbe888715c7cf6054dc12d53bc1494002c", size = 9234977, upload-time = "2026-09-11T19:04:38.972Z" },
]

[[package]]
name = "mostar-line-graphs"
version = "0.1.0"
source = { virtual = "." }
dependencies = [
    { name = "matplotlib" },
    { name = "networkx" },
    { name = "pillow" },
    { name = "pypdf" },
]

[package.dev-dependencies]
dev = [
    { name = "ruff" },
    { name = "ty" },
]

[package.metadata]
requires-dist = [
    { name = "matplotlib" },
    { name = "networkx" },
    { name = "pillow" },
    { name = "pypdf" },
]

[package.metadata.requires-dev]
dev = [
    { name = "ruff" },
    { name = "ty" },
]

[[package]]
name = "networkx"
version = "3.7"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/dc/76/3af777226b63a5e64a6b36b1ec5855c14e2b94a37096d4760e595fc43511/networkx-3.7.tar.gz", hash = "sha256:fd77a511bd90f39f3d016351345b52cf5319b813bdca01de3f755d3cca62e96a", size = 1866482, upload-time = "2026-09-21T16:45:16.974Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/7e/cd/fe58041e9011f307c490e3e17dd48cc516448f7c698a3f2d9d9d65d7e6a8/networkx-3.7-py3-none-any.whl", hash = "sha256:e3fd2c13a7814cee3746340d8d7f8598a67f16a58bf47fb7f8793fab6efca1b0", size = 2142205, upload-time = "2026-09-21T16:45:14.609Z" },
]

[[package]]
name = "numpy"
version = "2.5.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/13/01/11703282db468b85f6f7b8c7f22d058de5970d5c7e60a3a8aaa313c3de36/numpy-2.5.3.tar.gz", hash = "sha256:df2d5874ff183595a4ba404edd04f6bd9b5505c1d7708573f6a6c17489a67563", size = 20791231, upload-time = "2026-09-06T16:27:47.073Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/70/78/cf416f15dc29375a229d9dfebf8db6e313f291580b39fa1a568b6052bb07/numpy-2.5.3-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:350ba9783ce969cf9f7ce6e6a9a58e1a6e2a19ca025b7ee448c4db727706212a", size = 16998686, upload-time = "2026-09-06T16:25:33.171Z" },
    { url = "https://files.pythonhosted.org/packages/9e/59/abcc2d8def4fd60eec7d87f92d27c13448ffd9ab14339bcc63a0d7a2fdea/numpy-2.5.3-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:012e66aca395d795496446e52aeeb5866312a5d4d3f27da270e5a0b43f70dc5c", size = 12013862, upload-time = "2026-09-06T16:25:36.748Z" },
    { url = "https://files.pythonhosted.org/packages/94/75/4640d2d6e4b64a049e48425a82728a41ef4adb61332d2cba68055774878b/numpy-2.5.3-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:adc1ada2662f8a5f960b8a10d9986897e7499ef07e06d4cfe7197f8cce923c07", size = 5449793, upload-time = "2026-09-06T16:25:39.476Z" },
    { url = "https://files.pythonhosted.org/packages/96/cd/625b57ae33d4ca560f32cc0b47b4a5922146d9beb998ddf773900d440a73/numpy-2.5.3-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:54a115e5a73b8fc44f0cebef486365a1894b5c9760685d4558b72b7c3eb846e0", size = 6785176, upload-time = "2026-09-06T16:25:42.069Z" },
    { url = "https://files.pythonhosted.org/packages/9c/72/12918652e7912ef9751e8694c88820fcd1908e0618cb23f5f3caa6004b7b/numpy-2.5.3-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:be5a8381859b6da607c84f4f7d6847725f1cf1853ef8a2c9e115b7d58bef47dc", size = 15703377, upload-time = "2026-09-06T16:25:45.135Z" },
    { url = "https://files.pythonhosted.org/packages/45/8f/9beacf79ca7c650688ad0baa80931adb988fe6e6e5d5903c23cc3dbd70eb/numpy-2.5.3-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b0521d0f4aebb6e06189451025fa17a913287b13c03d5fe05c017333b654ea5b", size = 16711928, upload-time = "2026-09-06T16:25:48.461Z" },
    { url = "https://files.pythonhosted.org/packages/09/8d/41d0a56e1ac4c87495c897a211b1368691b7237aadabec8b3b8f3a74d48f/numpy-2.5.3-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:9deb49575e5b0b94ed72c8a64ec4d033381adc27e9060ae842971f697ba96104", size = 17059507, upload-time = "2026-09-06T16:25:51.873Z" },
    { url = "https://files.pythonhosted.org/packages/08/1e/0dfbc5cc251d54e2af790f254d24ec38637fa97ec7d5d11de7ffed787098/numpy-2.5.3-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:b00eefbcf0f292945c4b4dec2ae845389ef5bcdcd596e6e4328051db5b5ba694", size = 18471002, upload-time = "2026-09-06T16:25:55.233Z" },
    { url = "https://files.pythonhosted.org/packages/b5/2c/dfa40f6991f8185c8c30ffd023dfcbb11888e823cfab9557b920f3bb7bed/numpy-2.5.3-cp314-cp314-win32.whl", hash = "sha256:c2381f82999704f818e2c987a865050e285ec3621262c66d40f5a96c8f899f8e", size = 6180485, upload-time = "2026-09-06T16:25:58.157Z" },
    { url = "https://files.pythonhosted.org/packages/a4/73/d2c08231e4fde7e415501fd02c715d96e98599b2d8384445933944152984/numpy-2.5.3-cp314-cp314-win_amd64.whl", hash = "sha256:2c25dfa72943e4336ddb6b0ee4277b47a0c85bede0807530ec68103bf58e2c10", size = 12698179, upload-time = "2026-09-06T16:26:00.789Z" },
    { url = "https://files.pythonhosted.org/packages/5c/e9/dcdcc9b95cf5f49815055573aee1b11cfbf5299f38a180e437ded050810f/numpy-2.5.3-cp314-cp314-win_arm64.whl", hash = "sha256:15aa985ac73a8db02db7663381aa109510449d3819d37206caed27b33a65a8a6", size = 10769383, upload-time = "2026-09-06T16:26:04.011Z" },
    { url = "https://files.pythonhosted.org/packages/49/c4/af8bc08a7ef4e1529a7c0cf24969accce316b783999802089a581ec99272/numpy-2.5.3-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:ac7bb1c52d445bd4f8f7f97fefe6abc3a084dc4d63df50d79b17fa2b78e89297", size = 12132668, upload-time = "2026-09-06T16:26:07.138Z" },
    { url = "https://files.pythonhosted.org/packages/c5/ae/0f15eb56d4ec5e13c1f7ff04ff407f997d1acbadb45d3e1f2e2645a8f43c/numpy-2.5.3-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:e6ab667ba76450084eb64013762c438ea76d9d29cc676dcd6c2e9892ba37f841", size = 5568580, upload-time = "2026-09-06T16:26:09.828Z" },
    { url = "https://files.pythonhosted.org/packages/23/fb/c72a8f25d4b6e96c354e7ab45ace3b27dc11e5d6a13b6c7d0cd6b08bf112/numpy-2.5.3-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:f7fabeb6cea87d65f3b926de33d03fb016cfdc29314c90974383b5582ae72891", size = 6882634, upload-time = "2026-09-06T16:26:12.524Z" },
    { url = "https://files.pythonhosted.org/packages/07/a9/968c90ed2ab15060c338e8137f1215b5a60756ae07328e0a60d1c6734df4/numpy-2.5.3-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1fb6f8fb9ff0b3a69f52c66ce397b0246583e9f28616231b0e32ca49259a5fa6", size = 15748923, upload-time = "2026-09-06T16:26:15.092Z" },
    { url = "https://files.pythonhosted.org/packages/59/08/9df04103947b95e3b6b1f2ed1a70521f325647a31b82da6a2aae3a485508/numpy-2.5.3-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:93e1f5447e2b1e479d7bd74701e84746b86450cff1fc368b132d195e2b8f8211", size = 16746748, upload-time = "2026-09-06T16:26:18.43Z" },
    { url = "https://files.pythonhosted.org/packages/41/a0/14c8d5fe5b53a334aabb653deb391c0fef49558f491880ea300ed6785224/numpy-2.5.3-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:c00abe94c1a69d75d827dcf1c025b25c8a45d230b3bcd77a9020883a1b047653", size = 17111561, upload-time = "2026-09-06T16:26:22.113Z" },
    { url = "https://files.pythonhosted.org/packages/c4/a6/d7e96e42f01522e154c32489640f16dfc4f6181d165d05fc3bec8c2c4999/numpy-2.5.3-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:536f963710a4e63934d80ac0dc4f478804a83e9a84b6828018f25d09953ada33", size = 18513945, upload-time = "2026-09-06T16:26:25.401Z" },
    { url = "https://files.pythonhosted.org/packages/25/39/3453afb7119d0449ef11c886874120ff180e2c337760e0e2d88f70f1a945/numpy-2.5.3-cp314-cp314t-win32.whl", hash = "sha256:4c8a6d2ebce6305fd82fbefca827775437147052a976ee7c94b36a0c1b52ac6c", size = 6335421, upload-time = "2026-09-06T16:26:28.175Z" },
    { url = "https://files.pythonhosted.org/packages/99/01/22815d2b19a1a746b1d45205cffebb3fe511a18acb75fba6c88491fc9894/numpy-2.5.3-cp314-cp314t-win_amd64.whl", hash = "sha256:9a37475425b431b4d060f23b4f52cd2f3aef6bc7c654bd760adf0040eec9d435", size = 12896420, upload-time = "2026-09-06T16:26:31.265Z" },
    { url = "https://files.pythonhosted.org/packages/fa/ee/a7cbba67eeaff038dc29ca8b98a88396c8b0cc9c89d4924f4a27a5c9150b/numpy-2.5.3-cp314-cp314t-win_arm64.whl", hash = "sha256:2d8240cb4c16fd831074aa2b2cf9fc54664d826341d61c372245b96a74a49a9a", size = 10857177, upload-time = "2026-09-06T16:26:34.167Z" },
]

[[package]]
name = "packaging"
version = "26.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/7d/fa/3944b40b07da9ce895c0e6303a5ab7d53da063554f534556b134a54d6093/packaging-26.3.tar.gz", hash = "sha256:94edc256424af38762eb31306eed28beb9f0efc50a8837492c9d6fd6004aed79", size = 313412, upload-time = "2026-08-04T18:15:28.737Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/63/34/ba1c580383c9eada3711951fef0795c80b829a078d72188184bcab9dd527/packaging-26.3-py3-none-any.whl", hash = "sha256:d7193f7c8e4e93f444fde0262bf90af30e16fa0ad0ad44cb553c87339b23cd1c", size = 129956, upload-time = "2026-08-04T18:15:27.159Z" },
]

[[package]]
name = "pillow"
version = "12.3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/1c/3d/bb7fca845737cf9d7dbde16ed1843984665ff2e0a518f5db43e77ec540b9/pillow-12.3.0.tar.gz", hash = "sha256:3b8182a766685eaa002637e28b4ec8d6b18819a0c71f579bf0dbaa5830297cce", size = 47025035, upload-time = "2026-07-01T11:56:38.965Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/dc/01/001f65b68192f0228cc1dbbc8d2530ab5d58b61037ba0587f946fea607cd/pillow-12.3.0-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:9cf95fe4d0f84c82d282745d9bb08ad9f926efa00be4697e767b814ce40d4330", size = 4161736, upload-time = "2026-07-01T11:54:51.156Z" },
    { url = "https://files.pythonhosted.org/packages/1a/d2/0219746d0fd16fc8a84498e79452375be3797d3ce4044596ce565164b84f/pillow-12.3.0-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:8728f216dcdb6e6d555cf971cb34076139ad74b31fc2c14da4fafc741c5f6217", size = 4255435, upload-time = "2026-07-01T11:54:53.414Z" },
    { url = "https://files.pythonhosted.org/packages/c8/02/8d0bc62ef0302318c46ff2a512822d2610e81c7aa46c9b3abe6cbaca5ad0/pillow-12.3.0-cp314-cp314-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:a45650e8ce7fafffd731db8550230db6b0d306d181a90b67d3e6bca2f1990930", size = 3696262, upload-time = "2026-07-01T11:54:55.739Z" },
    { url = "https://files.pythonhosted.org/packages/85/e2/73c77d218410b14f5f2d565e8a998d5317b7b9c75368d29985139f7a46f0/pillow-12.3.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:ba54cfebe86920a559a7c4d6b9050791c20513650a1952ebe3368c7dc70306f8", size = 5350344, upload-time = "2026-07-01T11:54:57.657Z" },
    { url = "https://files.pythonhosted.org/packages/c7/da/32c752228ae345f489e3a42499d817b6c3996da7e8a3bc7a04fc806b243b/pillow-12.3.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:e158cb00350dc278f3b91551101aa7d12415a66ebf2c91d8d5ac14e56ddd3ad0", size = 4780131, upload-time = "2026-07-01T11:54:59.713Z" },
    { url = "https://files.pythonhosted.org/packages/b1/9d/8b2c807dbef61a5197c047afe99823787eb66f63daf9fb2432f91d6f0462/pillow-12.3.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e9aeb04d6aef139de265b29683e119b638208f88cf73cdd1658aa07221165321", size = 6263757, upload-time = "2026-07-01T11:55:01.778Z" },
    { url = "https://files.pythonhosted.org/packages/5c/44/c85361f65dbe00eea8576ee467c768d25129989efb76e94f205e9ca9bb46/pillow-12.3.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:251bf95b67017e27b13d82f5b326234ca62d70f9cf4c2b9032de2358a3b12c7b", size = 6936962, upload-time = "2026-07-01T11:55:03.93Z" },
    { url = "https://files.pythonhosted.org/packages/18/7e/e483414b35800b86b6f08dbbc7803fb5cd52c4d6f897f47d53ea2c7e6f65/pillow-12.3.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:fe3cca2e4e8a592be0f269a1ca4835c25199d9f3ce815c8491048f785b0a0198", size = 6339171, upload-time = "2026-07-01T11:55:05.989Z" },
    { url = "https://files.pythonhosted.org/packages/f0/f4/68c491844841ede6bed70189546b3ee9731cf9f2cbad396faff5e1ccba45/pillow-12.3.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:23aceaa007d6172b02c277f0cd359c79492bbb14f7072b4ede9fbcaf20648130", size = 7048116, upload-time = "2026-07-01T11:55:08.131Z" },
    { url = "https://files.pythonhosted.org/packages/a3/34/77f3f793fed8efc7d243f21b33c5a3f0d1c97ee70346d3db855587e155ff/pillow-12.3.0-cp314-cp314-win32.whl", hash = "sha256:af8d94b0db561cf68b88a267c5c44b49e134f525d0dc2cb7ed413a66bc23559a", size = 6467209, upload-time = "2026-07-01T11:55:10.408Z" },
    { url = "https://files.pythonhosted.org/packages/f1/e0/492879f69d94f91f60fc8cd05ba03650e9520afebb2fb7aa12777d7c7f38/pillow-12.3.0-cp314-cp314-win_amd64.whl", hash = "sha256:fdafc9cce40277e0f7a0feabce0ee50dd2fa1800f3b38015e51296b5e814048d", size = 7237707, upload-time = "2026-07-01T11:55:12.745Z" },
    { url = "https://files.pythonhosted.org/packages/c9/ac/6b11f2875f1c2ac040d84e1bbf9cf22a88038f901ca1037898b280b38365/pillow-12.3.0-cp314-cp314-win_arm64.whl", hash = "sha256:e91206ee562682b51b98ef4b26a6ef48fd84e15fd4c4bc5ec768eb641d206838", size = 2565995, upload-time = "2026-07-01T11:55:14.736Z" },
    { url = "https://files.pythonhosted.org/packages/52/69/c2208e56af9bfc1913afb24020297a691eb1d4ef688474c8a04913f65e04/pillow-12.3.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:164b31cd1a0490ab6efae01aa5df49da7061be0af1b30e035b6e9a1bfe34ee6e", size = 5352503, upload-time = "2026-07-01T11:55:17.076Z" },
    { url = "https://files.pythonhosted.org/packages/07/70/e5686d753e898a45d778ff1718dba8516ead6ab6b95d85fc8c4b70650cf2/pillow-12.3.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:5afb51d599ea772b8365ae807ae557f18bccfe46ab261fd1c2a9ed700fc6eb17", size = 4782956, upload-time = "2026-07-01T11:55:19.448Z" },
    { url = "https://files.pythonhosted.org/packages/d5/37/25c6692f06927ee973ff18c8d9ee98ad0b4d84ee67a09610c2dd1447958e/pillow-12.3.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3edce1d53195db527e0191f84b71d02022de0540bf43a16ed734ed7537b07385", size = 6322855, upload-time = "2026-07-01T11:55:21.613Z" },
    { url = "https://files.pythonhosted.org/packages/cc/91/420637fcb8f1bc11029e403b4538e6694744428d8246118e45719f944556/pillow-12.3.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:bf16ba1b4d0b6b7c8e534936632270cf70eb00dbe09005bc345b2677b726855c", size = 6989642, upload-time = "2026-07-01T11:55:24.006Z" },
    { url = "https://files.pythonhosted.org/packages/10/08/b94d7811281ccf0d143a1cf768d1c49e1e54af63e7b708ab2ee3eb87face/pillow-12.3.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:24870b09b224f7ae3c39ed07d10e819d06f8720bc551847b1d623832b5b0e28d", size = 6391281, upload-time = "2026-07-01T11:55:26.252Z" },
    { url = "https://files.pythonhosted.org/packages/d2/87/24233f785f55474dc02ce3e739c5528a77e3a862e9333d1dd7a25cc31f70/pillow-12.3.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:30f2aa603c41533cc25c05acd0da21636e84a315768feb631c937177db558931", size = 7096716, upload-time = "2026-07-01T11:55:28.318Z" },
    { url = "https://files.pythonhosted.org/packages/23/26/fcb2f6e37175b04f53570b59937867e2b80ee1685e744023153028fc14f9/pillow-12.3.0-cp314-cp314t-win32.whl", hash = "sha256:4b0a7fe987b14c31ebda6083f74f22b561fd3739bc0ac51e019622e3d72668c7", size = 6474125, upload-time = "2026-07-01T11:55:30.956Z" },
    { url = "https://files.pythonhosted.org/packages/90/de/3634abee5f1c9e13c56787b7d5517b0ba8d6de51700b95578cf338349c9f/pillow-12.3.0-cp314-cp314t-win_amd64.whl", hash = "sha256:962864dc93511324d51ddbb5b9f8731bf71675b93ca612a07441896f4688fb8c", size = 7242939, upload-time = "2026-07-01T11:55:34.044Z" },
    { url = "https://files.pythonhosted.org/packages/ce/2a/fd13f8eb24de5714a6eb444a3d67e2842c6c576e159a43793adf23051351/pillow-12.3.0-cp314-cp314t-win_arm64.whl", hash = "sha256:0740a512dc522224c77d9aa5a8d70d8b7d73fb91f2c21125d8d025d3b8990e45", size = 2567506, upload-time = "2026-07-01T11:55:35.988Z" },
]

[[package]]
name = "pyparsing"
version = "3.3.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/e4/11/b213bebff182584360cb8d17c72c1677fec5c5c228de439e63bcf8ab1c8f/pyparsing-3.3.3.tar.gz", hash = "sha256:928ae7e20211f3b6f3915a72f06a0cfd29ab9d24279dd6346b6b1a7146397d36", size = 1050487, upload-time = "2026-09-20T20:59:05.609Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/38/bb/d215ee7c73b61497b28a5503f9f53523f294fcc936762b7caf90e0c1c2b5/pyparsing-3.3.3-py3-none-any.whl", hash = "sha256:ece8c00a69cf01b45d0b1dedabb469c90d8caf996d4fda40f147627a122849a4", size = 126420, upload-time = "2026-09-20T20:59:04.025Z" },
]

[[package]]
name = "pypdf"
version = "6.19.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/1f/ac/63d71aaedb59acbcdef491e6ca6469165e3771c9c74358204818fd9bc5a6/pypdf-6.19.0.tar.gz", hash = "sha256:bbc43aca292369ccc6cbc8a921991ecf2538a3587ab5a116eff06c321d647155", size = 7033266, upload-time = "2026-09-16T09:32:05.946Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/3c/2c/c43c03eaf630435f023f1dc61ec4a4a78951ad5530a62c71cc89bde307b7/pypdf-6.19.0-py3-none-any.whl", hash = "sha256:7e5d6e730e7dae87d560a2cee218b852f6498c8be61966f3cd02ead971e48d14", size = 395480, upload-time = "2026-09-16T09:32:04.087Z" },
]

[[package]]
name = "python-dateutil"
version = "2.9.0.post0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "six" },
]
sdist = { url = "https://files.pythonhosted.org/packages/66/c0/0c8b6ad9f17a802ee498c46e004a0eb49bc148f2fd230864601a86dcf6db/python-dateutil-2.9.0.post0.tar.gz", hash = "sha256:37dd54208da7e1cd875388217d5e00ebd4179249f90fb72437e91a35459a0ad3", size = 342432, upload-time = "2024-03-01T18:36:20.211Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/ec/57/56b9bcc3c9c6a792fcbaf139543cee77261f3651ca9da0c93f5c1221264b/python_dateutil-2.9.0.post0-py2.py3-none-any.whl", hash = "sha256:a8b2bc7bffae282281c8140a97d3aa9c14da0b136dfe83f850eea9a5f7470427", size = 229892, upload-time = "2024-03-01T18:36:18.57Z" },
]

[[package]]
name = "ruff"
version = "0.16.9"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/96/bf/c935ca98e73fe8ce65b87ef08a280c0c1e85295d569228c15e87d8fdfaf1/ruff-0.16.9.tar.gz", hash = "sha256:12b625c6cfba78d285d9f48eda5f053374f1e53cb10ef17342a383750db99161", size = 4948764, upload-time = "2026-09-24T20:37:49.416Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/0d/26/df51322b52ee1ada7eff2d071ea09d11d5c2d1dcc9f02594f5785c4d1635/ruff-0.16.9-py3-none-linux_armv6l.whl", hash = "sha256:95e6f022090368ab3b824c36276839c53b2adf1a3f4c09fefc33dfc400f6da96", size = 10082922, upload-time = "2026-09-24T20:37:13.045Z" },
    { url = "https://files.pythonhosted.org/packages/a5/27/7bf51f5a7aa375e9f339280a303aab44ca75dc1525f1cdc5991761685b0f/ruff-0.16.9-py3-none-macosx_10_12_x86_64.whl", hash = "sha256:a5f27be168556594a86d2f415db0cf43f5291917849318f873c7e2791f7a8c67", size = 10236360, upload-time = "2026-09-24T20:37:16.049Z" },
    { url = "https://files.pythonhosted.org/packages/b6/63/09659283f92f02dff45809da194a70da2f688d87c55d8875c4fae3536072/ruff-0.16.9-py3-none-macosx_11_0_arm64.whl", hash = "sha256:1632eb1d6197f33bd00b1acbc5b71009e89a8895c158e2d2b03a834fac964ab6", size = 9892940, upload-time = "2026-09-24T20:37:17.957Z" },
    { url = "https://files.pythonhosted.org/packages/24/58/98de1b72ec172f5f8f1731236fe21585b3998bf7dfe9fcc44ae9ba626012/ruff-0.16.9-py3-none-manylinux_2_17_aarch64.manylinux2014_aarch64.whl", hash = "sha256:b3f951b14d865d5952c89d40a5ca07e87abe24fa5453299878411e127748fb1c", size = 10032114, upload-time = "2026-09-24T20:37:19.942Z" },
    { url = "https://files.pythonhosted.org/packages/c8/7d/f1e17c54ab59d4bad1dce8ee3e22a7a1d0ef4745240decacdcf3832b5bb2/ruff-0.16.9-py3-none-manylinux_2_17_armv7l.manylinux2014_armv7l.whl", hash = "sha256:447fc07e1573afff7cb02803462b12b6c8ece7cf10e2cd78565fa6d7a1c0bf8d", size = 9910227, upload-time = "2026-09-24T20:37:21.872Z" },
    { url = "https://files.pythonhosted.org/packages/34/19/436f647a65075bbd3bab2668b3bdaa5120559b294694018cdcefabbbf30b/ruff-0.16.9-py3-none-manylinux_2_17_i686.manylinux2014_i686.whl", hash = "sha256:8a3e039a6a40ed976c491722b60e0ae4a4aa1a86057f540ee7a37a5d19ae9120", size = 10547484, upload-time = "2026-09-24T20:37:24.229Z" },
    { url = "https://files.pythonhosted.org/packages/03/59/38430a6bc2f6d8095447ac39625cf8b6e9344a47e6c26225c8ba1bff3ffb/ruff-0.16.9-py3-none-manylinux_2_17_ppc64le.manylinux2014_ppc64le.whl", hash = "sha256:4684dded7db60aa57cb118fa158630f5feade4af5782903b6053484bdf9bd129", size = 11412367, upload-time = "2026-09-24T20:37:26.307Z" },
    { url = "https://files.pythonhosted.org/packages/c8/bd/bbb6d7fc7f208c8b8c50dd5dc8206e4cfdb1e7a8fb852606a3adf370c880/ruff-0.16.9-py3-none-manylinux_2_17_s390x.manylinux2014_s390x.whl", hash = "sha256:d29c934357e45642fda2f34c0b1f4025b4a6c01e15e4bf0016879d60078a142c", size = 10869787, upload-time = "2026-09-24T20:37:28.35Z" },
    { url = "https://files.pythonhosted.org/packages/bc/b8/9c543074918061abbefc3bd139bee22de35abedb00dde0f2d27288838962/ruff-0.16.9-py3-none-manylinux_2_17_x86_64.manylinux2014_x86_64.whl", hash = "sha256:a21713e629d3e5bdb2f5c2def1cc7f04f47fa8e1a7eb0571b4a28e1da64bc728", size = 10406494, upload-time = "2026-09-24T20:37:30.624Z" },
    { url = "https://files.pythonhosted.org/packages/35/7a/5a8851bd146e7ccf8fd4b003f6c75c11f8fbdb0e60673b45097986b6bf41/ruff-0.16.9-py3-none-manylinux_2_31_riscv64.whl", hash = "sha256:7baa24ef5fc8e77aa93879e1d3f43754a01ae488e869f1ae30cf431afd4d2452", size = 10590083, upload-time = "2026-09-24T20:37:32.439Z" },
    { url = "https://files.pythonhosted.org/packages/87/f0/4c3467188f23f806960b46fa76575a7cd0514c9ba90562650b71efc96980/ruff-0.16.9-py3-none-musllinux_1_2_aarch64.whl", hash = "sha256:a41aac6230aadfaa133bdfa1614488531ffa3e0837567ae04c0da2058a9c0f9e", size = 10119151, upload-time = "2026-09-24T20:37:34.581Z" },
    { url = "https://files.pythonhosted.org/packages/15/34/5a4def5adea572ce6aea0bb64f21f928ee317b80e0db747d7979b01d7261/ruff-0.16.9-py3-none-musllinux_1_2_armv7l.whl", hash = "sha256:c2529fb5896d49115b0e9aa8f887490b34bbe76baf879ec2264ac59406869ce7", size = 9911544, upload-time = "2026-09-24T20:37:36.796Z" },
    { url = "https://files.pythonhosted.org/packages/62/5d/d15ebea7499eef9373318c0ee6ca127832927c6529731f6d48e18dce7ca9/ruff-0.16.9-py3-none-musllinux_1_2_i686.whl", hash = "sha256:41e3870277694177429b56406d65dfbdb2c2802c52b715edaf6a0b829c69d4ee", size = 10269884, upload-time = "2026-09-24T20:37:38.857Z" },
    { url = "https://files.pythonhosted.org/packages/d1/56/c5d3cd119ded7a3c7aba0e961b69cb3df701c91662c98ad694467d060ce1/ruff-0.16.9-py3-none-musllinux_1_2_x86_64.whl", hash = "sha256:8adbe4e58af167f767d7b2ba5e83c42e878350796cf78c2f5e14ab9903a92588", size = 10749366, upload-time = "2026-09-24T20:37:41.042Z" },
    { url = "https://files.pythonhosted.org/packages/ac/fe/734ec7527029ac757ecf821f143c9f3fcf69149c21f53a044a899b430f5a/ruff-0.16.9-py3-none-win32.whl", hash = "sha256:0e1dbc2073624dee6618d41d0098690a7244654af746704b64759e12b6b6b385", size = 10152355, upload-time = "2026-09-24T20:37:43.025Z" },
    { url = "https://files.pythonhosted.org/packages/14/21/26e4643629b3ebb44f0a06f9c9a53058d63d989415f63a9a3c28e2ee7f22/ruff-0.16.9-py3-none-win_amd64.whl", hash = "sha256:6bd40fec8cd4c8a3d4dd589bd8ad4e6320c13c29234159bfd959a40d529d597b", size = 10592965, upload-time = "2026-09-24T20:37:44.944Z" },
    { url = "https://files.pythonhosted.org/packages/51/60/5fb1a39dbb5ae314d5f59bc7348a63c1d5c20f3cd83914c4b5cb0be31d2d/ruff-0.16.9-py3-none-win_arm64.whl", hash = "sha256:ed1a252039200f57a59eebc063b54beabea67bfbaaca0eeaa7f54b5fbcda2284", size = 10458649, upload-time = "2026-09-24T20:37:46.882Z" },
]

[[package]]
name = "six"
version = "1.17.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/94/e7/b2c673351809dca68a0e064b6af791aa332cf192da575fd474ed7d6f16a2/six-1.17.0.tar.gz", hash = "sha256:ff70335d468e7eb6ec65b95b99d3a2836546063f63acc5171de367e834932a81", size = 34031, upload-time = "2024-12-04T17:35:28.174Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/b7/ce/149a00dd41f10bc29e5921b496af8b574d8413afcd5e30dfa0ed46c2cc5e/six-1.17.0-py2.py3-none-any.whl", hash = "sha256:4721f391ed90541fddacab5acf947aa0d3dc7d27b2e1e8eda2be8970586c3274", size = 11050, upload-time = "2024-12-04T17:35:26.475Z" },
]

[[package]]
name = "ty"
version = "0.0.84"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/e1/f6/34f8869c45ea87fe6a931ffa824b1fe4428167173543d92988d631add355/ty-0.0.84.tar.gz", hash = "sha256:0cefdb0cd5d399418dbe83c349ba605047b7dff815ae6f460c80e8522b40be67", size = 7409537, upload-time = "2026-09-24T13:16:24.367Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/aa/0c/600648778e1c79133ce6b6a5c4c2531ae16b90c9b30f5041b38b574f61b8/ty-0.0.84-py3-none-linux_armv6l.whl", hash = "sha256:868438e2b9abfc835dd5b5b07ed693db95d8348ac40e3228252511d63ae87695", size = 13935333, upload-time = "2026-09-24T13:15:31.167Z" },
    { url = "https://files.pythonhosted.org/packages/c5/3b/27f06f49945c36170765fad82076898039ae3873338e9865f876dd62f12c/ty-0.0.84-py3-none-macosx_10_12_x86_64.whl", hash = "sha256:b00f39b521f0b559cde0f6abf8dd47213b513b04f33d58efeb9b98486a16bb17", size = 13511328, upload-time = "2026-09-24T13:15:34.446Z" },
    { url = "https://files.pythonhosted.org/packages/fc/b6/b12dd130e7f30141f0645614f454c925991cd389b1cc6c8284fd6bf32326/ty-0.0.84-py3-none-macosx_11_0_arm64.whl", hash = "sha256:8f78c2915567f2ee62ce0c24d86091bc76f81577677755e242d09951db588b9a", size = 13445445, upload-time = "2026-09-24T13:15:37.476Z" },
    { url = "https://files.pythonhosted.org/packages/44/96/f012de4b3c1d9a4773326621380d768b4d48c47e620dc012775c5e01c7d7/ty-0.0.84-py3-none-manylinux_2_17_aarch64.manylinux2014_aarch64.whl", hash = "sha256:61155cad0921e890d86d1d911a40b3a0e924ef4bdc3b4f3865a6c89c7e3012dc", size = 13471235, upload-time = "2026-09-24T13:15:40.64Z" },
    { url = "https://files.pythonhosted.org/packages/05/32/dca630f5f5353fa7bf67eebccf1549df99b16656d21071d0df6677c826a5/ty-0.0.84-py3-none-manylinux_2_17_armv7l.manylinux2014_armv7l.whl", hash = "sha256:417c3bf14947ed16b0b92976ab333c27915590354e96d4f581709068d3811355", size = 13680704, upload-time = "2026-09-24T13:15:43.817Z" },
    { url = "https://files.pythonhosted.org/packages/44/8d/33702c8f62f05ad45b33644fb914d483de6a0a7bc8e51884e9b8773e6d69/ty-0.0.84-py3-none-manylinux_2_17_i686.manylinux2014_i686.whl", hash = "sha256:e06ef117759f654f5379efe9ae79bda8a186016c016f1023d05c34f8e15c1546", size = 14518923, upload-time = "2026-09-24T13:15:46.802Z" },
    { url = "https://files.pythonhosted.org/packages/c8/a1/da3246e6ef2ae0e842bca4058b25c54bee55ab058ffff4ee54e72517ec01/ty-0.0.84-py3-none-manylinux_2_17_ppc64le.manylinux2014_ppc64le.whl", hash = "sha256:a05d1d53db8b64410ab38c6e32c5898510584869d1d5dd9c0605db81c9aef7df", size = 15027731, upload-time = "2026-09-24T13:15:49.755Z" },
    { url = "https://files.pythonhosted.org/packages/20/17/b0099098a560aeb4f9fde6c912f9a81622c3e44e6555e1fbe322b368ec31/ty-0.0.84-py3-none-manylinux_2_17_s390x.manylinux2014_s390x.whl", hash = "sha256:b92400494ab855cfb1204ac1101e3f53b2d09a8e21d171758b2cf9acdab1809e", size = 14748260, upload-time = "2026-09-24T13:15:52.713Z" },
    { url = "https://files.pythonhosted.org/packages/60/d5/32cd67aedb271f006e716ad093806c96c5d7e2af86be8255469dbd3d76c8/ty-0.0.84-py3-none-manylinux_2_17_x86_64.manylinux2014_x86_64.whl", hash = "sha256:af17eb391ae3027fed9be1780bea555c2b8a25ba68e184c627b4981b2c9eaab7", size = 14205858, upload-time = "2026-09-24T13:15:55.677Z" },
    { url = "https://files.pythonhosted.org/packages/43/c4/638ac62ca2e8eca1b92e3e16273085744fada728b993500819b5c258ca15/ty-0.0.84-py3-none-manylinux_2_31_riscv64.whl", hash = "sha256:44cf06af0e7ec78ea6d8ff33a3450fc19627756a4fba681f7410d4e3ef63047a", size = 14573196, upload-time = "2026-09-24T13:15:59.165Z" },
    { url = "https://files.pythonhosted.org/packages/a6/f6/9ee81c5d8921e5fd5f10889ae563c95cd3272b31df2ada528919ca1cef6b/ty-0.0.84-py3-none-musllinux_1_2_aarch64.whl", hash = "sha256:c6e56b443ff9ba462e34bfbc1e582004c2719ed35f8f93a433744b0ba0afb2d9", size = 13480760, upload-time = "2026-09-24T13:16:02.313Z" },
    { url = "https://files.pythonhosted.org/packages/f6/83/fbe5d1177667ae16d84c3242846b143809c9cc09568b333e5a9b4d5908f6/ty-0.0.84-py3-none-musllinux_1_2_armv7l.whl", hash = "sha256:8b6562fcc48820c1030e2a4509ef2c14ef93043ca4860280074314ac3a825b95", size = 13696346, upload-time = "2026-09-24T13:16:05.391Z" },
    { url = "https://files.pythonhosted.org/packages/86/9a/1b4ac9ddc34cc0ab4624bc219825d66af52f1ad87f4778ad08ad03fa06d5/ty-0.0.84-py3-none-musllinux_1_2_i686.whl", hash = "sha256:dee7421451efcbd70f03e95a8f2c8d9e5ec3d35edcd27b4095ee00ee062abfc4", size = 13959410, upload-time = "2026-09-24T13:16:08.661Z" },
    { url = "https://files.pythonhosted.org/packages/c9/04/70e289437a67dfd686056ab4fd91880261a8233033a6a95d29393741fb97/ty-0.0.84-py3-none-musllinux_1_2_x86_64.whl", hash = "sha256:31e96307cf621babe969307dd657783d672e2d8bdbd06493710da635bf63fa07", size = 14350294, upload-time = "2026-09-24T13:16:11.865Z" },
    { url = "https://files.pythonhosted.org/packages/9c/f4/ae7dbd118425c850981d23efb850f0d9d7f6b8d2b852bde2767434f668b4/ty-0.0.84-py3-none-win32.whl", hash = "sha256:4bdc85f91cbaae35825f2b17bb4ac5de0563367875cb0f42b2bf07a1bf7ff2ba", size = 13176439, upload-time = "2026-09-24T13:16:15.049Z" },
    { url = "https://files.pythonhosted.org/packages/29/ec/994d87252f065dda5a500bc8afc726d18f6582d81d6f4ff1feb8a267c800/ty-0.0.84-py3-none-win_amd64.whl", hash = "sha256:71cc9aa7a7c89d4e12c6a814e9c0c3310ad5bee44efedbd6f5a42d91e9ac0f0d", size = 13962879, upload-time = "2026-09-24T13:16:18.191Z" },
    { url = "https://files.pythonhosted.org/packages/6d/1c/e6e91852b72566b1ab9aca504712857dfb89324c12092a5bd61d42d34427/ty-0.0.84-py3-none-win_arm64.whl", hash = "sha256:6c9d3718c4a0d318bc9c92af9b2aa85c3294e7dff54cf1d69ad79568f56516da", size = 13656453, upload-time = "2026-09-24T13:16:21.51Z" },
]

